Neutrinos from stars in the Milky Way

Neutrinos are produced during stellar evolution by means of thermal and thermonuclear processes. We model the cumulative neutrino flux expected at Earth from all stars in the Milky Way: the Galactic stellar neutrino flux (GS$\nu$F). We account for the star formation history of our Galaxy and reconstruct the spatial distribution of Galactic stars by means of a random sampling procedure based on Gaia Data Release 2. We use the stellar evolution code $\texttt{MESA}$ to compute the neutrino emission for a suite of stellar models with solar metallicity and zero-age-main-sequence mass between $0.08M_\odot$ and $100\ M_\odot$, from their pre-main sequence phase to their final fates. We then reconstruct the evolution of the neutrino spectral energy distribution for each stellar model in our suite. The GS$\nu$F lies between $\mathcal{O}(1)$ keV and $\mathcal{O}(10)$ MeV, with thermal (thermonuclear) processes responsible for shaping neutrino emission at energies smaller (larger) than $0.1$ MeV. Stars with mass larger than $\mathcal{O}(1\ M_\odot)$, located in the thin disk of the Galaxy, provide the largest contribution to the GS$\nu$F. Moreover, most of the GS$\nu$F originates from stars distant from Earth about $5-10$ kpc, implying that a large fraction of stellar neutrinos can reach us from the Galactic Center. Solar neutrinos and the diffuse supernova neutrino background have energies comparable to those of the GS$\nu$F, challenging the detection of the latter. However, directional information of solar neutrino and GS$\nu$F events, together with the annual modulation of the solar neutrino flux, could facilitate the GS$\nu$F detection; this will kick off a new era for low-energy neutrino astronomy, also providing a novel probe to discover New Physics.

==> anc/GSnuF-nu-antinu.txt <==
GSnuF excluding solar contribution - P. Martinez-Mirave and I. Tamborra
Energy [MeV] 	 total neutrino flux [s-1 cm-2 MeV-1] 	 total antineutrino flux [s-1 cm-2 MeV-1] 	 total flux [s-1 cm-2 MeV-1]
0.001	5785.830292573838	5785.787845381883	11571.61813795572
0.0015	11657.16510472911	11657.069710679376	23314.234815408487
0.002	17199.43700363075	17199.26761180869	34398.704615439434
0.0025	21823.809305010735	21823.54493786425	43647.354242874986
0.003	25403.457962219865	25403.077715490334	50806.5356777102
0.0035	28029.838653484574	28029.321696137595	56059.16034962217
0.004	29844.779875061464	29844.10544921751	59688.88532427897
0.0045	31000.7133043709	30999.860725235936	62000.57402960683
0.005	31633.92193485267	31632.87059064874	63266.79252550141
0.0055	31777.208338039698	31775.937689935527	63553.14602797522
0.006	31464.741762709757	31463.23134475136	62927.97310746112
0.0065	30814.025063715086	30812.254482756383	61626.279546471465
0.007	29920.22744364264	29918.17637927611	59838.40382291875
0.0075	28858.77900470421	28856.427209191526	57715.20621389573
0.008	27689.391793180905	27686.719091383624	55376.11088456453
0.0085	26531.247472469397	26528.233761779655	53059.481234249055
0.009	25440.3878424908	25437.013092762016	50877.400935252816
0.0095	24412.70446562489	24408.948719102515	48821.6531847274
0.01	23444.11923301295	23439.962604265223	46884.08183727817
0.02	12087.954786374808	12071.715337377882	24159.67012375269
0.03	6788.306430902289	6752.630205022126	13540.936635924416
0.04	3763.371886013091	3701.4661695110517	7464.838055524143
0.05	2111.322836965759	2016.9452553658498	4128.268092331608
0.06	1226.3968163189036	1093.8445308447047	2320.241347163608
0.07	764.2557601661838	588.3547776522753	1352.610537818459
0.08	542.5176606351405	318.61227248327754	861.1299331184181
0.09	448.12336168662006	172.06573003300625	620.1890917196262
0.1	424.18054789043305	92.32046026791203	516.501008158345
0.11	440.4200356004216	49.59483192144184	490.01486752186344
0.12	479.2744077997954	26.799190654528463	506.0735984543239
0.13	530.9274500340331	14.585496665480592	545.5129466995137
0.14	589.8821659177396	7.915658174033598	597.7978240917731
0.15	653.1867804522882	4.287885456117874	657.474665908406
0.16	719.0229963163572	2.3253587435936205	721.3483550599508
0.17	786.1944537972631	1.2651737798477602	787.459627577111
0.18	853.8594510424213	0.6916382794737511	854.551089321895
0.19	921.3742955756377	0.3803113359552414	921.7546069115929
0.2	988.204972426005	0.210498242639656	988.4154706686446
0.21	1053.8775632606607	0.11667666054730329	1053.994239921208
0.22	1117.9530958087796	0.06454868324000852	1118.0176444920196
0.23	1180.0106764195039	0.03569334734564143	1180.0463697668495
0.24	1239.6378133261553	0.019750847818747006	1239.657564173974
0.25	1296.4245975770061	0.010946733666539775	1296.4355443106726
0.26	1349.9587164068598	0.006081425528941496	1349.9647978323887
0.27	1399.8204821698794	0.0033884853369965727	1399.8238706552165
0.28	1445.5771927180285	0.0018944823496311915	1445.5790872003781
0.29	1486.7761398428354	0.0010632206351378086	1486.7772030634706
0.3	1522.9354377567054	0.0005991462290368875	1522.9360369029346
0.31	1553.5315142386357	0.00033909344901133213	1553.531853332085
0.32	1577.981458350935	0.00019265439060816645	1577.9816510053258
0.33	1595.6173279935238	0.00010918810983945924	1595.6174371816335
0.34	1605.6472973825457	6.167417729469145e-5	1605.647359056723
0.35	1607.0943093918963	3.4745648084553654e-5	1607.0943441375446
0.36	1598.6938468355354	1.9537159113516145e-5	1598.6938663726946
0.37	1578.7114303666017	1.0970957233100671e-5	1578.7114413375589
0.38	1544.5855603638859	6.155680539531212e-6	1544.5855665195666
0.384	1528.7624889013039	4.88467421090219e-6	1528.7624937859782
0.39	1492.1331078032265	3.452667288415149e-6	1492.133111255894
0.4	1413.394185451219	1.936667406616326e-6	1413.3941873878866
0.41	1288.2540117100268	1.0867521146150629e-6	1288.254012796779
0.42	911.463927982379	6.102616852469918e-7	911.4639285926406
0.43	938.7105933496206	3.4302888405655586e-7	938.7105936926495
0.44	965.5527024517203	1.9305400215496966e-7	965.5527026447743
0.45	991.9524147469217	1.0880589919455525e-7	991.9524148557275
0.46	1017.8720742486651	6.142320356217147e-8	1017.8720743100882
0.47	1043.274055034105	3.47368086363931e-8	1043.2740550688418
0.48	1068.1205627942268	1.968281131700944e-8	1068.1205628139096
0.49	1092.3733762285633	1.1175801915104996e-8	1092.3733762397392
0.5	1115.993504554958	6.359344160915289e-9	1115.9935045613174
0.51	1138.9407251034092	3.625623237704456e-9	1138.940725107035
0.52	1161.1729481231332	2.0701889628472803e-9	1161.1729481252032
0.53	1182.6453172622523	1.183978180209414e-9	1182.6453172634363
0.54	1203.3089053484193	6.783130330675538e-10	1203.3089053490976
0.55	1223.1087544783686	3.893234283928755e-10	1223.1087544787579
0.56	1241.980808771724	2.2388309947716856e-10	1241.980808771948
0.57	1259.8468657461922	1.2900149244716585e-10	1259.846865746321
0.58	1276.605717689042	7.448336008346221e-11	1276.6057176891163
0.59	1292.1162466263825	4.309629103097438e-11	1292.1162466264254
0.6	1306.1612042653778	2.4989555890244792e-11	1306.1612042654028
0.61	1318.355023196616	1.4522262155684887e-11	1318.3550231966306
0.62	1327.8292486791802	8.45831073002577e-12	1327.8292486791888
0.63	1331.0171568066796	4.937656317477999e-12	1331.0171568066846
0.64	1334.4312162545243	2.889070091225381e-12	1334.4312162545273
0.65	1350.9602220421325	1.6943594167372716e-12	1350.9602220421343
0.66	1366.7787055182866	9.960285088726673e-13	1366.7787055182876
0.67	1381.8702258990552	5.868994847950472e-13	1381.8702258990559
0.68	1396.2188906832403	3.4664661728514695e-13	1396.2188906832407
0.69	1409.809349806554	2.0523231682638576e-13	1409.809349806554
0.7	1422.6267892147453	1.2179884493039333e-13	1422.6267892147453
0.71	1434.6569219327423	7.245715391949501e-14	1434.6569219327423
0.72	1445.8859857524733	4.3207698161447034e-14	1445.8859857524735
0.73	1456.30072918085	2.5827534712963494e-14	1456.30072918085
0.74	1465.8884036787733	1.5475552303511352e-14	1465.8884036787733
0.75	1474.636753072464	9.295000972350297e-15	1474.636753072464
0.76	1482.5340017871208	5.59616935852008e-15	1482.5340017871208
0.77	1489.5688417450185	3.3772860549663764e-15	1489.5688417450185
0.78	1495.7304177451083	2.0430423076426723e-15	1495.7304177451083
0.79	1501.0083111114564	1.2388417578366826e-15	1501.0083111114564
0.8	1505.3925213625223	7.512633966077503e-16	1505.3925213625223
0.81	1508.8734434301873	4.509418768092901e-16	1508.8734434301873
0.82	1511.4418509234588	2.676926016131152e-16	1511.4418509234588
0.83	1513.0888635004676	1.5723421467345798e-16	1513.0888635004676
0.84	1513.805919271131	9.142194183005212e-17	1513.805919271131
0.85	1513.5847410345564	5.2642348369791815e-17	1513.5847410345564
0.86	1512.4172977890767	3.0031819110305597e-17	1512.4172977890767
0.862	1535.0314628967285	2.681399850473743e-17	1535.0314628967285
0.87	1510.295760705844	1.698093572877596e-17	1510.295760705844
0.88	1507.2124525909198	9.520056561055515e-18	1507.2124525909198
0.89	1503.1597896546996	5.293859733948497e-18	1503.1597896546996
0.9	1498.130214149871	2.9208582833331388e-18	1498.130214149871
0.91	1492.1161134650276	1.5995481684853943e-18	1492.1161134650276
0.92	1485.109736678132	8.69701794933137e-19	1485.109736678132
0.93	1477.103079663755	4.696357594968502e-19	1477.103079663755
0.94	1468.08776144655	2.519391455455006e-19	1468.08776144655
0.95	1458.0548745969372	1.3430571577250868e-19	1458.0548745969372
0.96	1446.9948068566664	7.11661205119293e-20	1446.9948068566664
0.97	1434.897027091416	3.749236588476495e-20	1434.897027091416
0.98	1421.74982664563	1.9643071807665382e-20	1421.74982664563
0.99	1407.5400044420114	1.02370509795502e-20	1407.5400044420114
1.0	1392.2524804285717	5.308074365061471e-21	1392.2524804285717
1.01	1375.8698138540233	2.7389848502147762e-21	1375.8698138540233
1.02	1358.3716130928628	1.406769148271141e-21	1358.3716130928628
1.03	1339.733769623923	7.193216148242951e-22	1339.733769623923
1.04	1319.9274915505075	3.6624654763496787e-22	1319.9274915505075
1.05	1298.918046143859	1.857179792366701e-22	1298.918046143859
1.06	1276.663103845562	9.38082554578358e-23	1276.663103845562
1.07	1253.1105199144831	4.72072411591297e-23	1253.1105199144831
1.08	1228.1953044612565	2.367159645966059e-23	1228.1953044612565
1.09	1201.8353904429896	1.1829490788544953e-23	1201.8353904429896
1.1	1173.9255672430322	5.892366380114387e-24	1173.9255672430322
1.11	1144.3285117453568	2.9259154109450803e-24	1144.3285117453568
1.12	1112.861052673708	1.448581358578096e-24	1112.861052673708
1.13	1079.2721332727897	7.151409121217215e-25	1079.2721332727897
1.14	1043.2054967639244	3.5209859844986373e-25	1043.2054967639244
1.15	1004.1318079827728	1.7290803078002303e-25	1004.1318079827728
1.16	961.2128792197525	8.470255183588616e-26	961.2128792197525
1.17	912.990996299827	4.1396025308910365e-26	912.990996299827
1.18	856.5129490303655	2.018599412186779e-26	856.5129490303655
1.19	783.680036691331	9.822403430692341e-27	783.680036691331
1.2	629.7848989220466	4.7698708033246524e-27	629.7848989220466
1.21	626.1736207275716	2.3118527596689617e-27	626.1736207275716
1.22	622.3124241632753	1.1184597722929425e-27	622.3124241632753
1.23	618.2017932413889	5.401665165540178e-28	618.2017932413889
1.24	613.8422848811679	2.604480259634289e-28	613.8422848811679
1.25	609.2345256694317	1.2538288366752864e-28	609.2345256694317
1.26	604.3792082809802	6.027199275750877e-29	604.3792082809802
1.27	599.2770875160413	2.8932638134204146e-29	599.2770875160413
1.28	593.9289759055227	1.3870418578087177e-29	593.9289759055227
1.29	588.3357388273835	6.64129601519357e-30	588.3357388273835
1.3	582.4982890686424	3.176211508529271e-30	582.4982890686424
1.31	576.4175770882221	1.5173640321541628e-30	576.4175770882221
1.32	570.0945951715989	7.241414309162611e-31	570.0945951715989
1.33	563.5303589474503	3.452539796267504e-31	563.5303589474503
1.34	556.7259024420334	1.6446108864796465e-31	556.7259024420334
1.35	549.682268447729	7.827505010224738e-32	549.682268447729
1.36	542.4004976428754	3.722587689042465e-32	542.4004976428754
1.37	534.881616266203	1.769101337876253e-32	534.881616266203
1.38	527.1266221122453	8.401767336702191e-33	527.1266221122453
1.39	519.1364685690214	3.987694982063116e-33	519.1364685690214
1.4	510.91204636398436	1.8915984945819637e-33	510.91204636398436
1.41	502.4541588610717	8.968367541984028e-34	502.4541588610717
1.42	493.7635091354557	4.250071101420391e-34	493.7635091354557
1.43	484.84066092911667	2.0132495476374703e-34	484.84066092911667
1.44	475.686009944073	9.533167737673538e-35	475.686009944073
1.442	474.41767476830006	8.208946463464781e-35	474.41767476830006
1.45	466.2997460504432	4.5126746082356877e-35	466.2997460504432
1.46	456.6818089961911	2.1355330414591133e-35	456.6818089961911
1.47	446.8318362370063	1.0103498826098888e-35	446.8318362370063
1.48	436.74910114910443	4.779117132271401e-36	436.74910114910443
1.49	426.4324394230001	2.260219054681739e-36	426.4324394230001
1.5	415.88016082325385	1.0687999534913091e-36	415.88016082325385
1.51	405.08993867644074	5.0536003932955786e-37	405.08993867644074
1.52	394.05869232185995	2.389345667663227e-37	394.05869232185995
1.53	382.78241647229265	1.1296534607069919e-37	382.78241647229265
1.54	371.2559888681436	5.340891322012288e-38	371.2559888681436
1.55	359.4729252100136	2.5252136338643873e-38	359.4729252100136
1.56	347.42506993926736	1.1940199493374736e-38	347.42506993926736
1.57	335.1022014754073	5.646338125591789e-39	335.1022014754073
1.58	322.49152163174074	2.6704003820239454e-39	322.49152163174074
1.59	309.5769855167391	1.8513042251029806e-39	309.5769855167391
1.6	296.33840749287407	1.8513042251029806e-39	296.33840749287407
1.61	282.75024164571505	1.8513042251029806e-39	282.75024164571505
1.62	268.77990639680286	1.8513042251029806e-39	268.77990639680286
1.63	254.38536888770557	1.8513042251029806e-39	254.38536888770557
1.64	239.51162655239557	1.8513042251029806e-39	239.51162655239557
1.65	224.08536184168105	1.8513042251029806e-39	224.08536184168105
1.66	208.00648408925264	1.8513042251029806e-39	208.00648408925264
1.67	191.13403431797434	1.8513042251029806e-39	191.13403431797434
1.68	173.26109834560563	1.8513042251029806e-39	173.26109834560563
1.69	154.06611185770905	1.8513042251029806e-39	154.06611185770905
1.7	133.0062591075009	1.8513042251029806e-39	133.0062591075009
1.71	109.03789705651513	1.8513042251029806e-39	109.03789705651513
1.72	79.61311872842283	1.8513042251029806e-39	79.61311872842283
1.73	32.24492694576379	1.8513042251029806e-39	32.24492694576379
1.74	0.03497394806956936	1.8513042251029806e-39	0.03497394806956936
1.75	0.03529089582090854	1.8513042251029806e-39	0.03529089582090854
1.76	0.035608885344149264	1.8513042251029806e-39	0.035608885344149264
1.77	0.03592791411507804	1.8513042251029806e-39	0.03592791411507804
1.78	0.036247979629846765	1.8513042251029806e-39	0.036247979629846765
1.79	0.03656907940469482	1.8513042251029806e-39	0.03656907940469482
1.8	0.03689121097567643	1.8513042251029806e-39	0.03689121097567643
1.81	0.037209688482898164	1.8513042251029806e-39	0.037209688482898164
1.82	0.03752913793753699	1.8513042251029806e-39	0.03752913793753699
1.83	0.03784955694096001	1.8513042251029806e-39	0.03784955694096001
1.84	0.038170943113548114	1.8513042251029806e-39	0.038170943113548114
1.85	0.0384932940944427	1.8513042251029806e-39	0.0384932940944427
1.86	0.038816607541296774	1.8513042251029806e-39	0.038816607541296774
1.87	0.039140881130030995	1.8513042251029806e-39	0.039140881130030995
1.88	0.039466112554594285	1.8513042251029806e-39	0.039466112554594285
1.89	0.039792299526728414	1.8513042251029806e-39	0.039792299526728414
1.9	0.04011943977573732	1.8513042251029806e-39	0.04011943977573732
1.91	0.04044286142446752	1.8513042251029806e-39	0.04044286142446752
1.92	0.040767181008150535	1.8513042251029806e-39	0.040767181008150535
1.93	0.041092396323498676	1.8513042251029806e-39	0.041092396323498676
1.94	0.04141850518403358	1.8513042251029806e-39	0.04141850518403358
1.95	0.041745505419872174	1.8513042251029806e-39	0.041745505419872174
1.96	0.0420733948775159	1.8513042251029806e-39	0.0420733948775159
1.97	0.042402171419644	1.8513042251029806e-39	0.042402171419644
1.98	0.04273183292491048	1.8513042251029806e-39	0.04273183292491048
1.99	0.043062377287744244	1.8513042251029806e-39	0.043062377287744244
2.0	0.04339380241815331	1.8513042251029806e-39	0.04339380241815331
2.01	0.043720984296662	1.8513042251029806e-39	0.043720984296662
2.02	0.04404899096629836	1.8513042251029806e-39	0.04404899096629836
2.03	0.04437782040765355	1.8513042251029806e-39	0.04437782040765355
2.04	0.04470747061619848	1.8513042251029806e-39	0.04470747061619848
2.05	0.04503793960210168	1.8513042251029806e-39	0.04503793960210168
2.06	0.0453692253900502	1.8513042251029806e-39	0.0453692253900502
2.07	0.04570132601907372	1.8513042251029806e-39	0.04570132601907372
2.08	0.04603423954237144	1.8513042251029806e-39	0.04603423954237144
2.09	0.04636796402714203	1.8513042251029806e-39	0.04636796402714203
2.1	0.04670249755441644	1.8513042251029806e-39	0.04670249755441644
2.11	0.04703266684145335	1.8513042251029806e-39	0.04703266684145335
2.12	0.047363592656101475	1.8513042251029806e-39	0.047363592656101475
2.13	0.04769527315096997	1.8513042251029806e-39	0.04769527315096997
2.14	0.0480277064918406	1.8513042251029806e-39	0.0480277064918406
2.15	0.048360890857512606	1.8513042251029806e-39	0.048360890857512606
2.16	0.04869482443965021	1.8513042251029806e-39	0.04869482443965021
2.17	0.04902950544263244	1.8513042251029806e-39	0.04902950544263244
2.18	0.04936493208340544	1.8513042251029806e-39	0.04936493208340544
2.19	0.049701102591337504	1.8513042251029806e-39	0.049701102591337504
2.2	0.050038015208075666	1.8513042251029806e-39	0.050038015208075666
2.21	0.050370402561855133	1.8513042251029806e-39	0.050370402561855133
2.22	0.050703482284652095	1.8513042251029806e-39	0.050703482284652095
2.23	0.05103725269010494	1.8513042251029806e-39	0.05103725269010494
2.24	0.051371712103510644	1.8513042251029806e-39	0.051371712103510644
2.25	0.05170685886169227	1.8513042251029806e-39	0.05170685886169227
2.26	0.052042691312868594	1.8513042251029806e-39	0.052042691312868594
2.27	0.05237920781652625	1.8513042251029806e-39	0.05237920781652625
2.28	0.05271640674329319	1.8513042251029806e-39	0.05271640674329319
2.29	0.05305428647481461	1.8513042251029806e-39	0.05305428647481461
2.3	0.05339284540363048	1.8513042251029806e-39	0.05339284540363048
2.31	0.053726477075641314	1.8513042251029806e-39	0.053726477075641314
2.32	0.05406073879787473	1.8513042251029806e-39	0.05406073879787473
2.33	0.05439562903667475	1.8513042251029806e-39	0.05439562903667475
2.34	0.054731146268690405	1.8513042251029806e-39	0.054731146268690405
2.35	0.05506728898076287	1.8513042251029806e-39	0.05506728898076287
2.36	0.055404055669814045	1.8513042251029806e-39	0.055404055669814045
2.37	0.05574144484273701	1.8513042251029806e-39	0.05574144484273701
2.38	0.05607945501628793	1.8513042251029806e-39	0.05607945501628793
2.39	0.05641808471697972	1.8513042251029806e-39	0.05641808471697972
2.4	0.05675733248097744	1.8513042251029806e-39	0.05675733248097744
2.41	0.0570914424840851	1.8513042251029806e-39	0.0570914424840851
2.42	0.05742612357269414	1.8513042251029806e-39	0.05742612357269414
2.43	0.05776137435698434	1.8513042251029806e-39	0.05776137435698434
2.44	0.058097193456227485	1.8513042251029806e-39	0.058097193456227485
2.45	0.05843357949869126	1.8513042251029806e-39	0.05843357949869126
2.46	0.05877053112154394	1.8513042251029806e-39	0.05877053112154394
2.47	0.05910804697076047	1.8513042251029806e-39	0.05910804697076047
2.48	0.05944612570103053	1.8513042251029806e-39	0.05944612570103053
2.49	0.059784765975667106	1.8513042251029806e-39	0.059784765975667106
2.5	0.060123966466516944	1.8513042251029806e-39	0.060123966466516944
2.51	0.06045779054850748	1.8513042251029806e-39	0.06045779054850748
2.52	0.06079212971766123	1.8513042251029806e-39	0.06079212971766123
2.53	0.06112698271997134	1.8513042251029806e-39	0.06112698271997134
2.54	0.061462348309431834	1.8513042251029806e-39	0.061462348309431834
2.55	0.06179822524795503	1.8513042251029806e-39	0.06179822524795503
2.56	0.0621346123052907	1.8513042251029806e-39	0.0621346123052907
2.57	0.062471508258945395	1.8513042251029806e-39	0.062471508258945395
2.58	0.06280891189410429	1.8513042251029806e-39	0.06280891189410429
2.59	0.06314682200355273	1.8513042251029806e-39	0.06314682200355273
2.6	0.0634852373875997	1.8513042251029806e-39	0.0634852373875997
2.61	0.06381811682061762	1.8513042251029806e-39	0.06381811682061762
2.62	0.06415145870037184	1.8513042251029806e-39	0.06415145870037184
2.63	0.06448526190051287	1.8513042251029806e-39	0.06448526190051287
2.64	0.06481952530170942	1.8513042251029806e-39	0.06481952530170942
2.65	0.06515424779157797	1.8513042251029806e-39	0.06515424779157797
2.66	0.0654894282646141	1.8513042251029806e-39	0.0654894282646141
2.67	0.06582506562212373	1.8513042251029806e-39	0.06582506562212373
2.68	0.06616115877215599	1.8513042251029806e-39	0.06616115877215599
2.69	0.06649770662943691	1.8513042251029806e-39	0.06649770662943691
2.7	0.06683470811530368	1.8513042251029806e-39	0.06683470811530368
2.71	0.06716598587853255	1.8513042251029806e-39	0.06716598587853255
2.72	0.06749767642481519	1.8513042251029806e-39	0.06749767642481519
2.73	0.06782977874801867	1.8513042251029806e-39	0.06782977874801867
2.74	0.06816229184814078	1.8513042251029806e-39	0.06816229184814078
2.75	0.06849521473125048	1.8513042251029806e-39	0.06849521473125048
2.76	0.06882854640942886	1.8513042251029806e-39	0.06882854640942886
2.77	0.06916228590071163	1.8513042251029806e-39	0.06916228590071163
2.78	0.06949643222903115	1.8513042251029806e-39	0.06949643222903115
2.79	0.06983098442416043	1.8513042251029806e-39	0.06983098442416043
2.8	0.07016594152165717	1.8513042251029806e-39	0.07016594152165717
2.81	0.07049485735142533	1.8513042251029806e-39	0.07049485735142533
2.82	0.07082413837502546	1.8513042251029806e-39	0.07082413837502546
2.83	0.07115378370070753	1.8513042251029806e-39	0.07115378370070753
2.84	0.0714837924420435	1.8513042251029806e-39	0.0714837924420435
2.85	0.07181416371787733	1.8513042251029806e-39	0.07181416371787733
2.86	0.072144896652275	1.8513042251029806e-39	0.072144896652275
2.87	0.07247599037447534	1.8513042251029806e-39	0.07247599037447534
2.88	0.07280744401884182	1.8513042251029806e-39	0.07280744401884182
2.89	0.07313925672481435	1.8513042251029806e-39	0.07313925672481435
2.9	0.0734714276368623	1.8513042251029806e-39	0.0734714276368623
2.91	0.07379732645022558	1.8513042251029806e-39	0.07379732645022558
2.92	0.07412354541113816	1.8513042251029806e-39	0.07412354541113816
2.93	0.07445008373603389	1.8513042251029806e-39	0.07445008373603389
2.94	0.07477694064593282	1.8513042251029806e-39	0.07477694064593282
2.95	0.07510411536639928	1.8513042251029806e-39	0.07510411536639928
2.96	0.07543160712749959	1.8513042251029806e-39	0.07543160712749959
2.97	0.07575941516376114	1.8513042251029806e-39	0.07575941516376114
2.98	0.07608753871413146	1.8513042251029806e-39	0.07608753871413146
2.99	0.07641597702193803	1.8513042251029806e-39	0.07641597702193803
3.0	0.07674472933484829	1.8513042251029806e-39	0.07674472933484829
3.01	0.07706706182461956	1.8513042251029806e-39	0.07706706182461956
3.02	0.07738967229492098	1.8513042251029806e-39	0.07738967229492098
3.03	0.0777125600637751	1.8513042251029806e-39	0.0777125600637751
3.04	0.07803572445312322	1.8513042251029806e-39	0.07803572445312322
3.05	0.07835916478879038	1.8513042251029806e-39	0.07835916478879038
3.06	0.07868288040045011	1.8513042251029806e-39	0.07868288040045011
3.07	0.07900687062159031	1.8513042251029806e-39	0.07900687062159031
3.08	0.07933113478947881	1.8513042251029806e-39	0.07933113478947881
3.09	0.07965567224513002	1.8513042251029806e-39	0.07965567224513002
3.1	0.07998048233327144	1.8513042251029806e-39	0.07998048233327144
3.11	0.08029880545576414	1.8513042251029806e-39	0.08029880545576414
3.12	0.08061736749891536	1.8513042251029806e-39	0.08061736749891536
3.13	0.08093616787536298	1.8513042251029806e-39	0.08093616787536298
3.14	0.08125520600106147	1.8513042251029806e-39	0.08125520600106147
3.15	0.0815744812952522	1.8513042251029806e-39	0.0815744812952522
3.16	0.08189399318043454	1.8513042251029806e-39	0.08189399318043454
3.17	0.08221374108233766	1.8513042251029806e-39	0.08221374108233766
3.18	0.08253372442989182	1.8513042251029806e-39	0.08253372442989182
3.19	0.082853942655201	1.8513042251029806e-39	0.082853942655201
3.2	0.08317439519351508	1.8513042251029806e-39	0.08317439519351508
3.21	0.08348784650414931	1.8513042251029806e-39	0.08348784650414931
3.22	0.08380149860828379	1.8513042251029806e-39	0.08380149860828379
3.23	0.08411535101031041	1.8513042251029806e-39	0.08411535101031041
3.24	0.08442940321737506	1.8513042251029806e-39	0.08442940321737506
3.25	0.08474365473935402	1.8513042251029806e-39	0.08474365473935402
3.26	0.08505810508882997	1.8513042251029806e-39	0.08505810508882997
3.27	0.08537275378106944	1.8513042251029806e-39	0.08537275378106944
3.28	0.08568760033399951	1.8513042251029806e-39	0.08568760033399951
3.29	0.08600264426818509	1.8513042251029806e-39	0.08600264426818509
3.3	0.08631788510680655	1.8513042251029806e-39	0.08631788510680655
3.31	0.08662623356269322	1.8513042251029806e-39	0.08662623356269322
3.32	0.08693474836523503	1.8513042251029806e-39	0.08693474836523503
3.33	0.08724342910266958	1.8513042251029806e-39	0.08724342910266958
3.34	0.08755227536548738	1.8513042251029806e-39	0.08755227536548738
3.35	0.08786128674641225	1.8513042251029806e-39	0.08786128674641225
3.36	0.08817046284038302	1.8513042251029806e-39	0.08817046284038302
3.37	0.08847980324453475	1.8513042251029806e-39	0.08847980324453475
3.38	0.08878930755818012	1.8513042251029806e-39	0.08878930755818012
3.39	0.08909897538279163	1.8513042251029806e-39	0.08909897538279163
3.4	0.08940880632198339	1.8513042251029806e-39	0.08940880632198339
3.41	0.0897115064388708	1.8513042251029806e-39	0.0897115064388708
3.42	0.09001434048053711	1.8513042251029806e-39	0.09001434048053711
3.43	0.09031730811432959	1.8513042251029806e-39	0.09031730811432959
3.44	0.09062040900938889	1.8513042251029806e-39	0.09062040900938889
3.45	0.09092364283663446	1.8513042251029806e-39	0.09092364283663446
3.46	0.09122700926874958	1.8513042251029806e-39	0.09122700926874958
3.47	0.09153050798016711	1.8513042251029806e-39	0.09153050798016711
3.48	0.09183413864705497	1.8513042251029806e-39	0.09183413864705497
3.49	0.09213790094730193	1.8513042251029806e-39	0.09213790094730193
3.5	0.0924417945605037	1.8513042251029806e-39	0.0924417945605037
3.51	0.09273819565614277	1.8513042251029806e-39	0.09273819565614277
3.52	0.0930346998131056	1.8513042251029806e-39	0.0930346998131056
3.53	0.09333130677423397	1.8513042251029806e-39	0.09333130677423397
3.54	0.0936280162837377	1.8513042251029806e-39	0.0936280162837377
3.55	0.09392482808718368	1.8513042251029806e-39	0.09392482808718368
3.56	0.09422174193148478	1.8513042251029806e-39	0.09422174193148478
3.57	0.09451875756488884	1.8513042251029806e-39	0.09451875756488884
3.58	0.09481587473696819	1.8513042251029806e-39	0.09481587473696819
3.59	0.09511309319860864	1.8513042251029806e-39	0.09511309319860864
3.6	0.09541041270199936	1.8513042251029806e-39	0.09541041270199936
3.61	0.09570018118391613	1.8513042251029806e-39	0.09570018118391613
3.62	0.09599002448648752	1.8513042251029806e-39	0.09599002448648752
3.63	0.09627994242221286	1.8513042251029806e-39	0.09627994242221286
3.64	0.09656993480457621	1.8513042251029806e-39	0.09656993480457621
3.65	0.09686000144803845	1.8513042251029806e-39	0.09686000144803845
3.66	0.09715014216802982	1.8513042251029806e-39	0.09715014216802982
3.67	0.09744035678094198	1.8513042251029806e-39	0.09744035678094198
3.68	0.09773064510412045	1.8513042251029806e-39	0.09773064510412045
3.69	0.09802100695585708	1.8513042251029806e-39	0.09802100695585708
3.7	0.09831144215538262	1.8513042251029806e-39	0.09831144215538262
3.71	0.09859413958931731	1.8513042251029806e-39	0.09859413958931731
3.72	0.09887688568018596	1.8513042251029806e-39	0.09887688568018596
3.73	0.09915968030547774	1.8513042251029806e-39	0.09915968030547774
3.74	0.09944252334331798	1.8513042251029806e-39	0.09944252334331798
3.75	0.09972541467246235	1.8513042251029806e-39	0.09972541467246235
3.76	0.10000835417229278	1.8513042251029806e-39	0.10000835417229278
3.77	0.10029134172281175	1.8513042251029806e-39	0.10029134172281175
3.78	0.10057437720463801	1.8513042251029806e-39	0.10057437720463801
3.79	0.1008574604990017	1.8513042251029806e-39	0.1008574604990017
3.8	0.1011405914877395	1.8513042251029806e-39	0.1011405914877395
3.81	0.10141588586109467	1.8513042251029806e-39	0.10141588586109467
3.82	0.10169120499758075	1.8513042251029806e-39	0.10169120499758075
3.83	0.10196654883453796	1.8513042251029806e-39	0.10196654883453796
3.84	0.10224191730962787	1.8513042251029806e-39	0.10224191730962787
3.85	0.10251731036083105	1.8513042251029806e-39	0.10251731036083105
3.86	0.10279272792644463	1.8513042251029806e-39	0.10279272792644463
3.87	0.10306816994507956	1.8513042251029806e-39	0.10306816994507956
3.88	0.10334363635565857	1.8513042251029806e-39	0.10334363635565857
3.89	0.10361912709741342	1.8513042251029806e-39	0.10361912709741342
3.9	0.10389464210988318	1.8513042251029806e-39	0.10389464210988318
3.91	0.10416198998915908	1.8513042251029806e-39	0.10416198998915908
3.92	0.10442934030372664	1.8513042251029806e-39	0.10442934030372664
3.93	0.10469669304734171	1.8513042251029806e-39	0.10469669304734171
3.94	0.1049640482137914	1.8513042251029806e-39	0.1049640482137914
3.95	0.10523140579689463	1.8513042251029806e-39	0.10523140579689463
3.96	0.10549876579050091	1.8513042251029806e-39	0.10549876579050091
3.97	0.10576612818849078	1.8513042251029806e-39	0.10576612818849078
3.98	0.10603349298477531	1.8513042251029806e-39	0.10603349298477531
3.99	0.10630086017329599	1.8513042251029806e-39	0.10630086017329599
4.0	0.106568229748024	1.8513042251029806e-39	0.106568229748024
4.01	0.10682740610674556	1.8513042251029806e-39	0.10682740610674556
4.02	0.10708656490975962	1.8513042251029806e-39	0.10708656490975962
4.03	0.10734570620186794	1.8513042251029806e-39	0.10734570620186794
4.04	0.10760483002764634	1.8513042251029806e-39	0.10760483002764634
4.05	0.10786393643144715	1.8513042251029806e-39	0.10786393643144715
4.06	0.10812302545740028	1.8513042251029806e-39	0.10812302545740028
4.07	0.1083820971494153	1.8513042251029806e-39	0.1083820971494153
4.08	0.10864115155118273	1.8513042251029806e-39	0.10864115155118273
4.09	0.10890018870617595	1.8513042251029806e-39	0.10890018870617595
4.1	0.10915920865765263	1.8513042251029806e-39	0.10915920865765263
4.11	0.10940988303143928	1.8513042251029806e-39	0.10940988303143928
4.12	0.10966052178250445	1.8513042251029806e-39	0.10966052178250445
4.13	0.10991112500230059	1.8513042251029806e-39	0.10991112500230059
4.14	0.1101616927818241	1.8513042251029806e-39	0.1101616927818241
4.15	0.11041222521161895	1.8513042251029806e-39	0.11041222521161895
4.16	0.11066272238177967	1.8513042251029806e-39	0.11066272238177967
4.17	0.11091318438195484	1.8513042251029806e-39	0.11091318438195484
4.18	0.11116361130135059	1.8513042251029806e-39	0.11116361130135059
4.19	0.11141400322873336	1.8513042251029806e-39	0.11141400322873336
4.2	0.11166436025243347	1.8513042251029806e-39	0.11166436025243347
4.21	0.1119060962015292	1.8513042251029806e-39	0.1119060962015292
4.22	0.11214778009199872	1.8513042251029806e-39	0.11214778009199872
4.23	0.11238941205832033	1.8513042251029806e-39	0.11238941205832033
4.24	0.11263099223430724	1.8513042251029806e-39	0.11263099223430724
4.25	0.11287252075311312	1.8513042251029806e-39	0.11287252075311312
4.26	0.1131139977472363	1.8513042251029806e-39	0.1131139977472363
4.27	0.11335542334852479	1.8513042251029806e-39	0.11335542334852479
4.28	0.11359679768818086	1.8513042251029806e-39	0.11359679768818086
4.29	0.11383812089676591	1.8513042251029806e-39	0.11383812089676591
4.3	0.11407939310420487	1.8513042251029806e-39	0.11407939310420487
4.31	0.1143119670987449	1.8513042251029806e-39	0.1143119670987449
4.32	0.11454447460131813	1.8513042251029806e-39	0.11454447460131813
4.33	0.1147769157847297	1.8513042251029806e-39	0.1147769157847297
4.34	0.11500929082093773	1.8513042251029806e-39	0.11500929082093773
4.35	0.1152415998810589	1.8513042251029806e-39	0.1152415998810589
4.36	0.11547384313537458	1.8513042251029806e-39	0.11547384313537458
4.37	0.11570602075333686	1.8513042251029806e-39	0.11570602075333686
4.38	0.11593813290357446	1.8513042251029806e-39	0.11593813290357446
4.39	0.1161701797538986	1.8513042251029806e-39	0.1161701797538986
4.4	0.11640216147130887	1.8513042251029806e-39	0.11640216147130887
4.41	0.11662535050665328	1.8513042251029806e-39	0.11662535050665328
4.42	0.11684846050195305	1.8513042251029806e-39	0.11684846050195305
4.43	0.11707149166387278	1.8513042251029806e-39	0.11707149166387278
4.44	0.11729444419807096	1.8513042251029806e-39	0.11729444419807096
4.45	0.1175173183092075	1.8513042251029806e-39	0.1175173183092075
4.46	0.1177401142009507	1.8513042251029806e-39	0.1177401142009507
4.47	0.1179628320759841	1.8513042251029806e-39	0.1179628320759841
4.48	0.11818547213601373	1.8513042251029806e-39	0.11818547213601373
4.49	0.11840803458177458	1.8513042251029806e-39	0.11840803458177458
4.5	0.11863051961303787	1.8513042251029806e-39	0.11863051961303787
4.51	0.11884399448466279	1.8513042251029806e-39	0.11884399448466279
4.52	0.11905737941074501	1.8513042251029806e-39	0.11905737941074501
4.53	0.1192706746279951	1.8513042251029806e-39	0.1192706746279951
4.54	0.11948388037197974	1.8513042251029806e-39	0.11948388037197974
4.55	0.11969699687712898	1.8513042251029806e-39	0.11969699687712898
4.56	0.11991002437674471	1.8513042251029806e-39	0.11991002437674471
4.57	0.12012296310300835	1.8513042251029806e-39	0.12012296310300835
4.58	0.12033581328698864	1.8513042251029806e-39	0.12033581328698864
4.59	0.12054857515864964	1.8513042251029806e-39	0.12054857515864964
4.6	0.12076124894685808	1.8513042251029806e-39	0.12076124894685808
4.61	0.1209646805305754	1.8513042251029806e-39	0.1209646805305754
4.62	0.12116801288795792	1.8513042251029806e-39	0.12116801288795792
4.63	0.12137124628196709	1.8513042251029806e-39	0.12137124628196709
4.64	0.12157438097430064	1.8513042251029806e-39	0.12157438097430064
4.65	0.12177741722540167	1.8513042251029806e-39	0.12177741722540167
4.66	0.1219803552944672	1.8513042251029806e-39	0.1219803552944672
4.67	0.12218319543945695	1.8513042251029806e-39	0.12218319543945695
4.68	0.12238593791710174	1.8513042251029806e-39	0.12238593791710174
4.69	0.12258858298291209	1.8513042251029806e-39	0.12258858298291209
4.7	0.12279113089118637	1.8513042251029806e-39	0.12279113089118637
4.71	0.12298451048907728	1.8513042251029806e-39	0.12298451048907728
4.72	0.1231777835246772	1.8513042251029806e-39	0.1231777835246772
4.73	0.12337095028223176	1.8513042251029806e-39	0.12337095028223176
4.74	0.12356401104462922	1.8513042251029806e-39	0.12356401104462922
4.75	0.12375696609340944	1.8513042251029806e-39	0.12375696609340944
4.76	0.12394981570877314	1.8513042251029806e-39	0.12394981570877314
4.77	0.1241425601695911	1.8513042251029806e-39	0.1241425601695911
4.78	0.12433519975341326	1.8513042251029806e-39	0.12433519975341326
4.79	0.12452773473647764	1.8513042251029806e-39	0.12452773473647764
4.8	0.12472016539371963	1.8513042251029806e-39	0.12472016539371963
4.81	0.12490316440315588	1.8513042251029806e-39	0.12490316440315588
4.82	0.12508605102268677	1.8513042251029806e-39	0.12508605102268677
4.83	0.1252688255542395	1.8513042251029806e-39	0.1252688255542395
4.84	0.12545148829830666	1.8513042251029806e-39	0.12545148829830666
4.85	0.12563403955395605	1.8513042251029806e-39	0.12563403955395605
4.86	0.12581647961884007	1.8513042251029806e-39	0.12581647961884007
4.87	0.12599880878920558	1.8513042251029806e-39	0.12599880878920558
4.88	0.12618102735990344	1.8513042251029806e-39	0.12618102735990344
4.89	0.12636313562439783	1.8513042251029806e-39	0.12636313562439783
4.9	0.12654513387477553	1.8513042251029806e-39	0.12654513387477553
4.91	0.12671753055648563	1.8513042251029806e-39	0.12671753055648563
4.92	0.12688981062363647	1.8513042251029806e-39	0.12688981062363647
4.93	0.12706197439183317	1.8513042251029806e-39	0.12706197439183317
4.94	0.12723402217518842	1.8513042251029806e-39	0.12723402217518842
4.95	0.12740595428633233	1.8513042251029806e-39	0.12740595428633233
4.96	0.12757777103642223	1.8513042251029806e-39	0.12757777103642223
4.97	0.1277494727351527	1.8513042251029806e-39	0.1277494727351527
4.98	0.12792105969076556	1.8513042251029806e-39	0.12792105969076556
4.99	0.12809253221005937	1.8513042251029806e-39	0.12809253221005937
5.0	0.1282638905983988	1.8513042251029806e-39	0.1282638905983988
5.01	0.12842567739186625	1.8513042251029806e-39	0.12842567739186625
5.02	0.12858734503706182	1.8513042251029806e-39	0.12858734503706182
5.03	0.12874889385875932	1.8513042251029806e-39	0.12874889385875932
5.04	0.1289103241802038	1.8513042251029806e-39	0.1289103241802038
5.05	0.1290716363231209	1.8513042251029806e-39	0.1290716363231209
5.06	0.12923283060772764	1.8513042251029806e-39	0.12923283060772764
5.07	0.129393907352742	1.8513042251029806e-39	0.129393907352742
5.08	0.12955486687539325	1.8513042251029806e-39	0.12955486687539325
5.09	0.12971570949143155	1.8513042251029806e-39	0.12971570949143155
5.1	0.12987643551513775	1.8513042251029806e-39	0.12987643551513775
5.11	0.13002728404513597	1.8513042251029806e-39	0.13002728404513597
5.12	0.130178012351158	1.8513042251029806e-39	0.130178012351158
5.13	0.1303286207634939	1.8513042251029806e-39	0.1303286207634939
5.14	0.13047910961088405	1.8513042251029806e-39	0.13047910961088405
5.15	0.13062947922052964	1.8513042251029806e-39	0.13062947922052964
5.16	0.1307797299181029	1.8513042251029806e-39	0.1307797299181029
5.17	0.130929862027757	1.8513042251029806e-39	0.130929862027757
5.18	0.13107987587213613	1.8513042251029806e-39	0.13107987587213613
5.19	0.13122977177238568	1.8513042251029806e-39	0.13122977177238568
5.2	0.13137955004816138	1.8513042251029806e-39	0.13137955004816138
5.21	0.13151934607792765	1.8513042251029806e-39	0.13151934607792765
5.22	0.13165902236305022	1.8513042251029806e-39	0.13165902236305022
5.23	0.1317985792351405	1.8513042251029806e-39	0.1317985792351405
5.24	0.13193801702425934	1.8513042251029806e-39	0.13193801702425934
5.25	0.1320773360589269	1.8513042251029806e-39	0.1320773360589269
5.26	0.13221653666613334	1.8513042251029806e-39	0.13221653666613334
5.27	0.13235561917134805	1.8513042251029806e-39	0.13235561917134805
5.28	0.1324945838985305	1.8513042251029806e-39	0.1324945838985305
5.29	0.13263343117013926	1.8513042251029806e-39	0.13263343117013926
5.3	0.13277216130714228	1.8513042251029806e-39	0.13277216130714228
5.31	0.13290100530364873	1.8513042251029806e-39	0.13290100530364873
5.32	0.1330297315603721	1.8513042251029806e-39	0.1330297315603721
5.33	0.13315834040585722	1.8513042251029806e-39	0.13315834040585722
5.34	0.13328683216711762	1.8513042251029806e-39	0.13328683216711762
5.35	0.13341520716964558	1.8513042251029806e-39	0.13341520716964558
5.36	0.13354346573742146	1.8513042251029806e-39	0.13354346573742146
5.37	0.13367160819292395	1.8513042251029806e-39	0.13367160819292395
5.38	0.13379963485713994	1.8513042251029806e-39	0.13379963485713994
5.39	0.13392754604957371	1.8513042251029806e-39	0.13392754604957371
5.4	0.13405534208825684	1.8513042251029806e-39	0.13405534208825684
5.41	0.13417290576163435	1.8513042251029806e-39	0.13417290576163435
5.42	0.13429035513972132	1.8513042251029806e-39	0.13429035513972132
5.43	0.13440769054414464	1.8513042251029806e-39	0.13440769054414464
5.44	0.13452491229503577	1.8513042251029806e-39	0.13452491229503577
5.45	0.1346420207110399	1.8513042251029806e-39	0.1346420207110399
5.46	0.13475901610932606	1.8513042251029806e-39	0.13475901610932606
5.47	0.13487589880559614	1.8513042251029806e-39	0.13487589880559614
5.48	0.13499266911409483	1.8513042251029806e-39	0.13499266911409483
5.49	0.1351093273476186	1.8513042251029806e-39	0.1351093273476186
5.5	0.1352258738175253	1.8513042251029806e-39	0.1352258738175253
5.51	0.1353321507304683	1.8513042251029806e-39	0.1353321507304683
5.52	0.13543831823333366	1.8513042251029806e-39	0.13543831823333366
5.53	0.1355443766365968	1.8513042251029806e-39	0.1355443766365968
5.54	0.1356503262492923	1.8513042251029806e-39	0.1356503262492923
5.55	0.135756167379023	1.8513042251029806e-39	0.135756167379023
5.56	0.1358619003319696	1.8513042251029806e-39	0.1358619003319696
5.57	0.1359675254128991	1.8513042251029806e-39	0.1359675254128991
5.58	0.13607304292517472	1.8513042251029806e-39	0.13607304292517472
5.59	0.136178453170764	1.8513042251029806e-39	0.136178453170764
5.6	0.13628375645024837	1.8513042251029806e-39	0.13628375645024837
5.61	0.1363787404210481	1.8513042251029806e-39	0.1363787404210481
5.62	0.13647362125073176	1.8513042251029806e-39	0.13647362125073176
5.63	0.13656839923446304	1.8513042251029806e-39	0.13656839923446304
5.64	0.13666307466603786	1.8513042251029806e-39	0.13666307466603786
5.65	0.13675764783789388	1.8513042251029806e-39	0.13675764783789388
5.66	0.13685211904111838	1.8513042251029806e-39	0.13685211904111838
5.67	0.13694648856545721	1.8513042251029806e-39	0.13694648856545721
5.68	0.13704075669932345	1.8513042251029806e-39	0.13704075669932345
5.69	0.13713492372980593	1.8513042251029806e-39	0.13713492372980593
5.7	0.137228989942677	1.8513042251029806e-39	0.137228989942677
5.71	0.13731245991229682	1.8513042251029806e-39	0.13731245991229682
5.72	0.13739583446252862	1.8513042251029806e-39	0.13739583446252862
5.73	0.1374791138689209	1.8513042251029806e-39	0.1374791138689209
5.74	0.1375622984057468	1.8513042251029806e-39	0.1375622984057468
5.75	0.1376453883460124	1.8513042251029806e-39	0.1376453883460124
5.76	0.1377283839614647	1.8513042251029806e-39	0.1377283839614647
5.77	0.1378112855225997	1.8513042251029806e-39	0.1378112855225997
5.78	0.13789409329867006	1.8513042251029806e-39	0.13789409329867006
5.79	0.13797680755769337	1.8513042251029806e-39	0.13797680755769337
5.8	0.13805942856645947	1.8513042251029806e-39	0.13805942856645947
5.81	0.13813148605798367	1.8513042251029806e-39	0.13813148605798367
5.82	0.1382034571422485	1.8513042251029806e-39	0.1382034571422485
5.83	0.13827534207100467	1.8513042251029806e-39	0.13827534207100467
5.84	0.13834714109483925	1.8513042251029806e-39	0.13834714109483925
5.85	0.13841885446318228	1.8513042251029806e-39	0.13841885446318228
5.86	0.13849048242431433	1.8513042251029806e-39	0.13849048242431433
5.87	0.1385620252253742	1.8513042251029806e-39	0.1385620252253742
5.88	0.13863348311236542	1.8513042251029806e-39	0.13863348311236542
5.89	0.13870485633016386	1.8513042251029806e-39	0.13870485633016386
5.9	0.13877614512252442	1.8513042251029806e-39	0.13877614512252442
5.91	0.1388368919908967	1.8513042251029806e-39	0.1388368919908967
5.92	0.13889756268045653	1.8513042251029806e-39	0.13889756268045653
5.93	0.13895815741510978	1.8513042251029806e-39	0.13895815741510978
5.94	0.1390186764177278	1.8513042251029806e-39	0.1390186764177278
5.95	0.13907911991015354	1.8513042251029806e-39	0.13907911991015354
5.96	0.13913948811320856	1.8513042251029806e-39	0.13913948811320856
5.97	0.13919978124669916	1.8513042251029806e-39	0.13919978124669916
5.98	0.1392599995294226	1.8513042251029806e-39	0.1392599995294226
5.99	0.13932014317917363	1.8513042251029806e-39	0.13932014317917363
6.0	0.13938021241275086	1.8513042251029806e-39	0.13938021241275086
6.01	0.1394293198174257	1.8513042251029806e-39	0.1394293198174257
6.02	0.13947836283681567	1.8513042251029806e-39	0.13947836283681567
6.03	0.1395273416620146	1.8513042251029806e-39	0.1395273416620146
6.04	0.13957625648323324	1.8513042251029806e-39	0.13957625648323324
6.05	0.13962510748980458	1.8513042251029806e-39	0.13962510748980458
6.06	0.13967389487018964	1.8513042251029806e-39	0.13967389487018964
6.07	0.1397226188119824	1.8513042251029806e-39	0.1397226188119824
6.08	0.13977127950191576	1.8513042251029806e-39	0.13977127950191576
6.09	0.1398198771258668	1.8513042251029806e-39	0.1398198771258668
6.1	0.13986841186886168	1.8513042251029806e-39	0.13986841186886168
6.11	0.13990619728916406	1.8513042251029806e-39	0.13990619728916406
6.12	0.13994393109850145	1.8513042251029806e-39	0.13994393109850145
6.13	0.13998161345146282	1.8513042251029806e-39	0.13998161345146282
6.14	0.14001924450192246	1.8513042251029806e-39	0.14001924450192246
6.15	0.14005682440304465	1.8513042251029806e-39	0.14005682440304465
6.16	0.14009435330728795	1.8513042251029806e-39	0.14009435330728795
6.17	0.14013183136640972	1.8513042251029806e-39	0.14013183136640972
6.18	0.14016925873147018	1.8513042251029806e-39	0.14016925873147018
6.19	0.14020663555283713	1.8513042251029806e-39	0.14020663555283713
6.2	0.14024396198019007	1.8513042251029806e-39	0.14024396198019007
6.21	0.14027031199330287	1.8513042251029806e-39	0.14027031199330287
6.22	0.1402966245457327	1.8513042251029806e-39	0.1402966245457327
6.23	0.14032289975076773	1.8513042251029806e-39	0.14032289975076773
6.24	0.14034913772117175	1.8513042251029806e-39	0.14034913772117175
6.25	0.14037533856918794	1.8513042251029806e-39	0.14037533856918794
6.26	0.1404015024065419	1.8513042251029806e-39	0.1404015024065419
6.27	0.140427629344445	1.8513042251029806e-39	0.140427629344445
6.28	0.14045371949359722	1.8513042251029806e-39	0.14045371949359722
6.29	0.1404797729641909	1.8513042251029806e-39	0.1404797729641909
6.3	0.1405057898659131	1.8513042251029806e-39	0.1405057898659131
6.31	0.14052069877333837	1.8513042251029806e-39	0.14052069877333837
6.32	0.14053558564833019	1.8513042251029806e-39	0.14053558564833019
6.33	0.1405504505581652	1.8513042251029806e-39	0.1405504505581652
6.34	0.14056529356980904	1.8513042251029806e-39	0.14056529356980904
6.35	0.1405801147499173	1.8513042251029806e-39	0.1405801147499173
6.36	0.14059491416483766	1.8513042251029806e-39	0.14059491416483766
6.37	0.1406096918806123	1.8513042251029806e-39	0.1406096918806123
6.38	0.14062444796297946	1.8513042251029806e-39	0.14062444796297946
6.39	0.14063918247737509	1.8513042251029806e-39	0.14063918247737509
6.4	0.14065389548893503	1.8513042251029806e-39	0.14065389548893503
6.41	0.14065746554934722	1.8513042251029806e-39	0.14065746554934722
6.42	0.1406610301332675	1.8513042251029806e-39	0.1406610301332675
6.43	0.14066458925753947	1.8513042251029806e-39	0.14066458925753947
6.44	0.14066814293892912	1.8513042251029806e-39	0.14066814293892912
6.45	0.14067169119412432	1.8513042251029806e-39	0.14067169119412432
6.46	0.14067523403973595	1.8513042251029806e-39	0.14067523403973595
6.47	0.14067877149229804	1.8513042251029806e-39	0.14067877149229804
6.48	0.14068230356826844	1.8513042251029806e-39	0.14068230356826844
6.49	0.14068583028402928	1.8513042251029806e-39	0.14068583028402928
6.5	0.14068935165588708	1.8513042251029806e-39	0.14068935165588708
6.51	0.14068168523905777	1.8513042251029806e-39	0.14068168523905777
6.52	0.14067403100485387	1.8513042251029806e-39	0.14067403100485387
6.53	0.14066638891520644	1.8513042251029806e-39	0.14066638891520644
6.54	0.14065875893222393	1.8513042251029806e-39	0.14065875893222393
6.55	0.1406511410181904	1.8513042251029806e-39	0.1406511410181904
6.56	0.14064353513556394	1.8513042251029806e-39	0.14064353513556394
6.57	0.14063594124697681	1.8513042251029806e-39	0.14063594124697681
6.58	0.14062835931523326	1.8513042251029806e-39	0.14062835931523326
6.59	0.14062078930330935	1.8513042251029806e-39	0.14062078930330935
6.6	0.1406132311743509	1.8513042251029806e-39	0.1406132311743509
6.61	0.14059432258626542	1.8513042251029806e-39	0.14059432258626542
6.62	0.14057544511824707	1.8513042251029806e-39	0.14057544511824707
6.63	0.14055659867211506	1.8513042251029806e-39	0.14055659867211506
6.64	0.14053778315014567	1.8513042251029806e-39	0.14053778315014567
6.65	0.1405189984550691	1.8513042251029806e-39	0.1405189984550691
6.66	0.14050024449006704	1.8513042251029806e-39	0.14050024449006704
6.67	0.14048152115876997	1.8513042251029806e-39	0.14048152115876997
6.68	0.14046282836525376	1.8513042251029806e-39	0.14046282836525376
6.69	0.14044416601403784	1.8513042251029806e-39	0.14044416601403784
6.7	0.14042553401008204	1.8513042251029806e-39	0.14042553401008204
6.71	0.14039559382500066	1.8513042251029806e-39	0.14039559382500066
6.72	0.14036570459523148	1.8513042251029806e-39	0.14036570459523148
6.73	0.14033586615834995	1.8513042251029806e-39	0.14033586615834995
6.74	0.140306078352689	1.8513042251029806e-39	0.140306078352689
6.75	0.1402763410173352	1.8513042251029806e-39	0.1402763410173352
6.76	0.1402466539921234	1.8513042251029806e-39	0.1402466539921234
6.77	0.14021701711763254	1.8513042251029806e-39	0.14021701711763254
6.78	0.14018743023518107	1.8513042251029806e-39	0.14018743023518107
6.79	0.14015789318682217	1.8513042251029806e-39	0.14015789318682217
6.8	0.14012840581533964	1.8513042251029806e-39	0.14012840581533964
6.81	0.14008742827486995	1.8513042251029806e-39	0.14008742827486995
6.82	0.14004652281875038	1.8513042251029806e-39	0.14004652281875038
6.83	0.1400056892146873	1.8513042251029806e-39	0.1400056892146873
6.84	0.13996492723147438	1.8513042251029806e-39	0.13996492723147438
6.85	0.13992423663898537	1.8513042251029806e-39	0.13992423663898537
6.86	0.139883617208168	1.8513042251029806e-39	0.139883617208168
6.87	0.13984306871103694	1.8513042251029806e-39	0.13984306871103694
6.88	0.13980259092066755	1.8513042251029806e-39	0.13980259092066755
6.89	0.13976218361118953	1.8513042251029806e-39	0.13976218361118953
6.9	0.13972184655778025	1.8513042251029806e-39	0.13972184655778025
6.91	0.13966993403524436	1.8513042251029806e-39	0.13966993403524436
6.92	0.13961811583046127	1.8513042251029806e-39	0.13961811583046127
6.93	0.13956639163606982	1.8513042251029806e-39	0.13956639163606982
6.94	0.13951476114615202	1.8513042251029806e-39	0.13951476114615202
6.95	0.13946322405622386	1.8513042251029806e-39	0.13946322405622386
6.96	0.13941178006322713	1.8513042251029806e-39	0.13941178006322713
6.97	0.1393604288655198	1.8513042251029806e-39	0.1393604288655198
6.98	0.13930917016286834	1.8513042251029806e-39	0.13930917016286834
6.99	0.13925800365643862	1.8513042251029806e-39	0.13925800365643862
7.0	0.13920692904878718	1.8513042251029806e-39	0.13920692904878718
7.01	0.13914440069131387	1.8513042251029806e-39	0.13914440069131387
7.02	0.13908198949510128	1.8513042251029806e-39	0.13908198949510128
7.03	0.13901969507411918	1.8513042251029806e-39	0.13901969507411918
7.04	0.1389575170441558	1.8513042251029806e-39	0.1389575170441558
7.05	0.13889545502280676	1.8513042251029806e-39	0.13889545502280676
7.06	0.13883350862946398	1.8513042251029806e-39	0.13883350862946398
7.07	0.13877167748530422	1.8513042251029806e-39	0.13877167748530422
7.08	0.13870996121327947	1.8513042251029806e-39	0.13870996121327947
7.09	0.13864835943810455	1.8513042251029806e-39	0.13864835943810455
7.1	0.13858687178624765	1.8513042251029806e-39	0.13858687178624765
7.11	0.1385136131822836	1.8513042251029806e-39	0.1385136131822836
7.12	0.1384404961858542	1.8513042251029806e-39	0.1384404961858542
7.13	0.13836752032484856	1.8513042251029806e-39	0.13836752032484856
7.14	0.13829468512938914	1.8513042251029806e-39	0.13829468512938914
7.15	0.1382219901318177	1.8513042251029806e-39	0.1382219901318177
7.16	0.13814943486668166	1.8513042251029806e-39	0.13814943486668166
7.17	0.1380770188707209	1.8513042251029806e-39	0.1380770188707209
7.18	0.13800474168285415	1.8513042251029806e-39	0.13800474168285415
7.19	0.1379326028441658	1.8513042251029806e-39	0.1379326028441658
7.2	0.13786060189789284	1.8513042251029806e-39	0.13786060189789284
7.21	0.1377769322990741	1.8513042251029806e-39	0.1377769322990741
7.22	0.13769342934175757	1.8513042251029806e-39	0.13769342934175757
7.23	0.13761009246385736	1.8513042251029806e-39	0.13761009246385736
7.24	0.13752692110595677	1.8513042251029806e-39	0.13752692110595677
7.25	0.1374439147112926	1.8513042251029806e-39	0.1374439147112926
7.26	0.13736107272573894	1.8513042251029806e-39	0.13736107272573894
7.27	0.13727839459779087	1.8513042251029806e-39	0.13727839459779087
7.28	0.13719587977854839	1.8513042251029806e-39	0.13719587977854839
7.29	0.1371135277217007	1.8513042251029806e-39	0.1371135277217007
7.3	0.1370313378835106	1.8513042251029806e-39	0.1370313378835106
7.31	0.13693735961041528	1.8513042251029806e-39	0.13693735961041528
7.32	0.13684357413132425	1.8513042251029806e-39	0.13684357413132425
7.33	0.13674998078807787	1.8513042251029806e-39	0.13674998078807787
7.34	0.1366565789256572	1.8513042251029806e-39	0.1366565789256572
7.35	0.13656336789216442	1.8513042251029806e-39	0.13656336789216442
7.36	0.1364703470388037	1.8513042251029806e-39	0.1364703470388037
7.37	0.1363775157198627	1.8513042251029806e-39	0.1363775157198627
7.38	0.13628487329269318	1.8513042251029806e-39	0.13628487329269318
7.39	0.1361924191176928	1.8513042251029806e-39	0.1361924191176928
7.4	0.1361001525582864	1.8513042251029806e-39	0.1361001525582864
7.41	0.13599607645922843	1.8513042251029806e-39	0.13599607645922843
7.42	0.13589222014668742	1.8513042251029806e-39	0.13589222014668742
7.43	0.13578858286117168	1.8513042251029806e-39	0.13578858286117168
7.44	0.13568516384683094	1.8513042251029806e-39	0.13568516384683094
7.45	0.13558196235143455	1.8513042251029806e-39	0.13558196235143455
7.46	0.13547897762634928	1.8513042251029806e-39	0.13547897762634928
7.47	0.1353762089265172	1.8513042251029806e-39	0.1353762089265172
7.48	0.13527365551043374	1.8513042251029806e-39	0.13527365551043374
7.49	0.13517131664012627	1.8513042251029806e-39	0.13517131664012627
7.5	0.13506919158113245	1.8513042251029806e-39	0.13506919158113245
7.51	0.13495522853692174	1.8513042251029806e-39	0.13495522853692174
7.52	0.1348415131050613	1.8513042251029806e-39	0.1348415131050613
7.53	0.13472804441927327	1.8513042251029806e-39	0.13472804441927327
7.54	0.13461482161745564	1.8513042251029806e-39	0.13461482161745564
7.55	0.1345018438416561	1.8513042251029806e-39	0.1345018438416561
7.56	0.13438911023804706	1.8513042251029806e-39	0.13438911023804706
7.57	0.13427661995690005	1.8513042251029806e-39	0.13427661995690005
7.58	0.13416437215256094	1.8513042251029806e-39	0.13416437215256094
7.59	0.1340523659834249	1.8513042251029806e-39	0.1340523659834249
7.6	0.1339406006119115	1.8513042251029806e-39	0.1339406006119115
7.61	0.1338168527001314	1.8513042251029806e-39	0.1338168527001314
7.62	0.13369338140183343	1.8513042251029806e-39	0.13369338140183343
7.63	0.1335701857368285	1.8513042251029806e-39	0.1335701857368285
7.64	0.13344726472967927	1.8513042251029806e-39	0.13344726472967927
7.65	0.1333246174096709	1.8513042251029806e-39	0.1333246174096709
7.66	0.13320224281078186	1.8513042251029806e-39	0.13320224281078186
7.67	0.13308013997165566	1.8513042251029806e-39	0.13308013997165566
7.68	0.13295830793557184	1.8513042251029806e-39	0.13295830793557184
7.69	0.13283674575041765	1.8513042251029806e-39	0.13283674575041765
7.7	0.13271545246866015	1.8513042251029806e-39	0.13271545246866015
7.71	0.13258213042194	1.8513042251029806e-39	0.13258213042194
7.72	0.13244911485798433	1.8513042251029806e-39	0.13244911485798433
7.73	0.13231640467653194	1.8513042251029806e-39	0.13231640467653194
7.74	0.13218399878268763	1.8513042251029806e-39	0.13218399878268763
7.75	0.1320518960868899	1.8513042251029806e-39	0.1320518960868899
7.76	0.13192009550487704	1.8513042251029806e-39	0.13192009550487704
7.77	0.13178859595765557	1.8513042251029806e-39	0.13178859595765557
7.78	0.1316573963714671	1.8513042251029806e-39	0.1316573963714671
7.79	0.13152649567775707	1.8513042251029806e-39	0.13152649567775707
7.8	0.131395892813142	1.8513042251029806e-39	0.131395892813142
7.81	0.1312533162779896	1.8513042251029806e-39	0.1312533162779896
7.82	0.1311110765974472	1.8513042251029806e-39	0.1311110765974472
7.83	0.13096917254633436	1.8513042251029806e-39	0.13096917254633436
7.84	0.13082760290548354	1.8513042251029806e-39	0.13082760290548354
7.85	0.13068636646170323	1.8513042251029806e-39	0.13068636646170323
7.86	0.13054546200774092	1.8513042251029806e-39	0.13054546200774092
7.87	0.1304048883422466	1.8513042251029806e-39	0.1304048883422466
7.88	0.13026464426973644	1.8513042251029806e-39	0.13026464426973644
7.89	0.13012472860055663	1.8513042251029806e-39	0.13012472860055663
7.9	0.1299851401508478	1.8513042251029806e-39	0.1299851401508478
7.91	0.12983351990527967	1.8513042251029806e-39	0.12983351990527967
7.92	0.12968226774554575	1.8513042251029806e-39	0.12968226774554575
7.93	0.12953138231490005	1.8513042251029806e-39	0.12953138231490005
7.94	0.12938086226329953	1.8513042251029806e-39	0.12938086226329953
7.95	0.12923070624736294	1.8513042251029806e-39	0.12923070624736294
7.96	0.1290809129303293	1.8513042251029806e-39	0.1290809129303293
7.97	0.12893148098201734	1.8513042251029806e-39	0.12893148098201734
7.98	0.12878240907878483	1.8513042251029806e-39	0.12878240907878483
7.99	0.1286336959034881	1.8513042251029806e-39	0.1286336959034881
8.0	0.12848534014544208	1.8513042251029806e-39	0.12848534014544208
8.01	0.12832477778614204	1.8513042251029806e-39	0.12832477778614204
8.02	0.12816461603087753	1.8513042251029806e-39	0.12816461603087753
8.03	0.12800485338241235	1.8513042251029806e-39	0.12800485338241235
8.04	0.12784548835096082	1.8513042251029806e-39	0.12784548835096082
8.05	0.127686519454142	1.8513042251029806e-39	0.127686519454142
8.06	0.12752794521693356	1.8513042251029806e-39	0.12752794521693356
8.07	0.12736976417162615	1.8513042251029806e-39	0.12736976417162615
8.08	0.12721197485777808	1.8513042251029806e-39	0.12721197485777808
8.09	0.12705457582217067	1.8513042251029806e-39	0.12705457582217067
8.1	0.12689756561876314	1.8513042251029806e-39	0.12689756561876314
8.11	0.12672848992453628	1.8513042251029806e-39	0.12672848992453628
8.12	0.12655984744176046	1.8513042251029806e-39	0.12655984744176046
8.13	0.1263916365288936	1.8513042251029806e-39	0.1263916365288936
8.14	0.12622385555262214	1.8513042251029806e-39	0.12622385555262214
8.15	0.1260565028878103	1.8513042251029806e-39	0.1260565028878103
8.16	0.1258895769174486	1.8513042251029806e-39	0.1258895769174486
8.17	0.12572307603260385	1.8513042251029806e-39	0.12572307603260385
8.18	0.12555699863236883	1.8513042251029806e-39	0.12555699863236883
8.19	0.12539134312381237	1.8513042251029806e-39	0.12539134312381237
8.2	0.1252261079219297	1.8513042251029806e-39	0.1252261079219297
8.21	0.12504872950712742	1.8513042251029806e-39	0.12504872950712742
8.22	0.12487181781006927	1.8513042251029806e-39	0.12487181781006927
8.23	0.12469537103709201	1.8513042251029806e-39	0.12469537103709201
8.24	0.12451938740359364	1.8513042251029806e-39	0.12451938740359364
8.25	0.12434386513397647	1.8513042251029806e-39	0.12434386513397647
8.26	0.12416880246159143	1.8513042251029806e-39	0.12416880246159143
8.27	0.12399419762868151	1.8513042251029806e-39	0.12399419762868151
8.28	0.1238200488863267	1.8513042251029806e-39	0.1238200488863267
8.29	0.12364635449438903	1.8513042251029806e-39	0.12364635449438903
8.3	0.12347311272145758	1.8513042251029806e-39	0.12347311272145758
8.31	0.12328764205050692	1.8513042251029806e-39	0.12328764205050692
8.32	0.12310267253733158	1.8513042251029806e-39	0.12310267253733158
8.33	0.12291820222775185	1.8513042251029806e-39	0.12291820222775185
8.34	0.12273422917754133	1.8513042251029806e-39	0.12273422917754133
8.35	0.12255075145236449	1.8513042251029806e-39	0.12255075145236449
8.36	0.1223677671277145	1.8513042251029806e-39	0.1223677671277145
8.37	0.12218527428885156	1.8513042251029806e-39	0.12218527428885156
8.38	0.12200327103074186	1.8513042251029806e-39	0.12200327103074186
8.39	0.1218217554579969	1.8513042251029806e-39	0.1218217554579969
8.4	0.1216407256848131	1.8513042251029806e-39	0.1216407256848131
8.41	0.12144748244811575	1.8513042251029806e-39	0.12144748244811575
8.42	0.1212547753069663	1.8513042251029806e-39	0.1212547753069663
8.43	0.12106260213998568	1.8513042251029806e-39	0.12106260213998568
8.44	0.12087096083669185	1.8513042251029806e-39	0.12087096083669185
8.45	0.12067984929743147	1.8513042251029806e-39	0.12067984929743147
8.46	0.12048926543331125	1.8513042251029806e-39	0.12048926543331125
8.47	0.12029920716613025	1.8513042251029806e-39	0.12029920716613025
8.48	0.12010967242831269	1.8513042251029806e-39	0.12010967242831269
8.49	0.11992065916284089	1.8513042251029806e-39	0.11992065916284089
8.5	0.11973216532318953	1.8513042251029806e-39	0.11973216532318953
8.51	0.11953135977614691	1.8513042251029806e-39	0.11953135977614691
8.52	0.11933112624551297	1.8513042251029806e-39	0.11933112624551297
8.53	0.11913146243322356	1.8513042251029806e-39	0.11913146243322356
8.54	0.11893236605312613	1.8513042251029806e-39	0.11893236605312613
8.55	0.11873383483090391	1.8513042251029806e-39	0.11873383483090391
8.56	0.11853586650400139	1.8513042251029806e-39	0.11853586650400139
8.57	0.11833845882154939	1.8513042251029806e-39	0.11833845882154939
8.58	0.11814160954429125	1.8513042251029806e-39	0.11814160954429125
8.59	0.11794531644450983	1.8513042251029806e-39	0.11794531644450983
8.6	0.11774957730595416	1.8513042251029806e-39	0.11774957730595416
8.61	0.11754163860591792	1.8513042251029806e-39	0.11754163860591792
8.62	0.11733430785135907	1.8513042251029806e-39	0.11733430785135907
8.63	0.11712758256255747	1.8513042251029806e-39	0.11712758256255747
8.64	0.11692146027276477	1.8513042251029806e-39	0.11692146027276477
8.65	0.11671593852812139	1.8513042251029806e-39	0.11671593852812139
8.66	0.11651101488757443	1.8513042251029806e-39	0.11651101488757443
8.67	0.11630668692279612	1.8513042251029806e-39	0.11630668692279612
8.68	0.11610295221810293	1.8513042251029806e-39	0.11610295221810293
8.69	0.11589980837037522	1.8513042251029806e-39	0.11589980837037522
8.7	0.1156972529889778	1.8513042251029806e-39	0.1156972529889778
8.71	0.11548239127461218	1.8513042251029806e-39	0.11548239127461218
8.72	0.11526817444655214	1.8513042251029806e-39	0.11526817444655214
8.73	0.11505459983290903	1.8513042251029806e-39	0.11505459983290903
8.74	0.11484166477590749	1.8513042251029806e-39	0.11484166477590749
8.75	0.11462936663179482	1.8513042251029806e-39	0.11462936663179482
8.76	0.1144177027707509	1.8513042251029806e-39	0.1144177027707509
8.77	0.11420667057679919	1.8513042251029806e-39	0.11420667057679919
8.78	0.11399626744771793	1.8513042251029806e-39	0.11399626744771793
8.79	0.11378649079495264	1.8513042251029806e-39	0.11378649079495264
8.8	0.11357733804352853	1.8513042251029806e-39	0.11357733804352853
8.81	0.11335598264753839	1.8513042251029806e-39	0.11335598264753839
8.82	0.1131353090493481	1.8513042251029806e-39	0.1131353090493481
8.83	0.1129153143793976	1.8513042251029806e-39	0.1129153143793976
8.84	0.11269599578343474	1.8513042251029806e-39	0.11269599578343474
8.85	0.11247735042241713	1.8513042251029806e-39	0.11247735042241713
8.86	0.1122593754724135	1.8513042251029806e-39	0.1122593754724135
8.87	0.11204206812450668	1.8513042251029806e-39	0.11204206812450668
8.88	0.11182542558469649	1.8513042251029806e-39	0.11182542558469649
8.89	0.11160944507380445	1.8513042251029806e-39	0.11160944507380445
8.9	0.1113941238273781	1.8513042251029806e-39	0.1113941238273781
8.91	0.11116637488772747	1.8513042251029806e-39	0.11116637488772747
8.92	0.11093934628441705	1.8513042251029806e-39	0.11093934628441705
8.93	0.11071303493529575	1.8513042251029806e-39	0.11071303493529575
8.94	0.110487437774831	1.8513042251029806e-39	0.110487437774831
8.95	0.11026255175400122	1.8513042251029806e-39	0.11026255175400122
8.96	0.11003837384018797	1.8513042251029806e-39	0.11003837384018797
8.97	0.10981490101706998	1.8513042251029806e-39	0.10981490101706998
8.98	0.10959213028451764	1.8513042251029806e-39	0.10959213028451764
8.99	0.1093700586584874	1.8513042251029806e-39	0.1093700586584874
9.0	0.10914868317091878	1.8513042251029806e-39	0.10914868317091878
9.01	0.10891496994259309	1.8513042251029806e-39	0.10891496994259309
9.02	0.10868201558005651	1.8513042251029806e-39	0.10868201558005651
9.03	0.1084498167819421	1.8513042251029806e-39	0.1084498167819421
9.04	0.10821837026487918	1.8513042251029806e-39	0.10821837026487918
9.05	0.10798767276337538	1.8513042251029806e-39	0.10798767276337538
9.06	0.10775772102969942	1.8513042251029806e-39	0.10775772102969942
9.07	0.10752851183376555	1.8513042251029806e-39	0.10752851183376555
9.08	0.1073000419630179	1.8513042251029806e-39	0.1073000419630179
9.09	0.10707230822231639	1.8513042251029806e-39	0.10707230822231639
9.1	0.10684530743382317	1.8513042251029806e-39	0.10684530743382317
9.11	0.10660605940347648	1.8513042251029806e-39	0.10660605940347648
9.12	0.10636760870797878	1.8513042251029806e-39	0.10636760870797878
9.13	0.10612995182005593	1.8513042251029806e-39	0.10612995182005593
9.14	0.10589308523187763	1.8513042251029806e-39	0.10589308523187763
9.15	0.10565700545492888	1.8513042251029806e-39	0.10565700545492888
9.16	0.10542170901988249	1.8513042251029806e-39	0.10542170901988249
9.17	0.10518719247647322	1.8513042251029806e-39	0.10518719247647322
9.18	0.10495345239337214	1.8513042251029806e-39	0.10495345239337214
9.19	0.10472048535806208	1.8513042251029806e-39	0.10472048535806208
9.2	0.10448828797671449	1.8513042251029806e-39	0.10448828797671449
9.21	0.10424382477351149	1.8513042251029806e-39	0.10424382477351149
9.22	0.10400019789567602	1.8513042251029806e-39	0.10400019789567602
9.23	0.10375740357953561	1.8513042251029806e-39	0.10375740357953561
9.24	0.10351543808240754	1.8513042251029806e-39	0.10351543808240754
9.25	0.10327429768245909	1.8513042251029806e-39	0.10327429768245909
9.26	0.10303397867856867	1.8513042251029806e-39	0.10303397867856867
9.27	0.10279447739018893	1.8513042251029806e-39	0.10279447739018893
9.28	0.10255579015720968	1.8513042251029806e-39	0.10255579015720968
9.29	0.10231791333982325	1.8513042251029806e-39	0.10231791333982325
9.3	0.10208084331838947	1.8513042251029806e-39	0.10208084331838947
9.31	0.1018313743066681	1.8513042251029806e-39	0.1018313743066681
9.32	0.10158278180704328	1.8513042251029806e-39	0.10158278180704328
9.33	0.10133506180424583	1.8513042251029806e-39	0.10133506180424583
9.34	0.10108821030567663	1.8513042251029806e-39	0.10108821030567663
9.35	0.10084222334125409	1.8513042251029806e-39	0.10084222334125409
9.36	0.10059709696326366	1.8513042251029806e-39	0.10059709696326366
9.37	0.10035282724620787	1.8513042251029806e-39	0.10035282724620787
9.38	0.10010941028665776	1.8513042251029806e-39	0.10010941028665776
9.39	0.0998668422031058	1.8513042251029806e-39	0.0998668422031058
9.4	0.09962511913581878	1.8513042251029806e-39	0.09962511913581878
9.41	0.09937118412117286	1.8513042251029806e-39	0.09937118412117286
9.42	0.0991181650642168	1.8513042251029806e-39	0.0991181650642168
9.43	0.09886605769381572	1.8513042251029806e-39	0.09886605769381572
9.44	0.09861485776325128	1.8513042251029806e-39	0.09861485776325128
9.45	0.09836456105005555	1.8513042251029806e-39	0.09836456105005555
9.46	0.098115163355848	1.8513042251029806e-39	0.098115163355848
9.47	0.09786666050617213	1.8513042251029806e-39	0.09786666050617213
9.48	0.09761904835033439	1.8513042251029806e-39	0.09761904835033439
9.49	0.09737232276124383	1.8513042251029806e-39	0.09737232276124383
9.5	0.09712647963525359	1.8513042251029806e-39	0.09712647963525359
9.51	0.09686828780205965	1.8513042251029806e-39	0.09686828780205965
9.52	0.09661105261297477	1.8513042251029806e-39	0.09661105261297477
9.53	0.09635476952404254	1.8513042251029806e-39	0.09635476952404254
9.54	0.0960994340176264	1.8513042251029806e-39	0.0960994340176264
9.55	0.09584504160222947	1.8513042251029806e-39	0.09584504160222947
9.56	0.09559158781231641	1.8513042251029806e-39	0.09559158781231641
9.57	0.09533906820813592	1.8513042251029806e-39	0.09533906820813592
9.58	0.09508747837554553	1.8513042251029806e-39	0.09508747837554553
9.59	0.09483681392583743	1.8513042251029806e-39	0.09483681392583743
9.6	0.09458707049556533	1.8513042251029806e-39	0.09458707049556533
9.61	0.09432494105186684	1.8513042251029806e-39	0.09432494105186684
9.62	0.09406380956333094	1.8513042251029806e-39	0.09406380956333094
9.63	0.0938036711990427	1.8513042251029806e-39	0.0938036711990427
9.64	0.09354452115645502	1.8513042251029806e-39	0.09354452115645502
9.65	0.09328635466119288	1.8513042251029806e-39	0.09328635466119288
9.66	0.09302916696685933	1.8513042251029806e-39	0.09302916696685933
9.67	0.09277295335484273	1.8513042251029806e-39	0.09277295335484273
9.68	0.0925177091341254	1.8513042251029806e-39	0.0925177091341254
9.69	0.09226342964109427	1.8513042251029806e-39	0.09226342964109427
9.7	0.09201011023935263	1.8513042251029806e-39	0.09201011023935263
9.71	0.0917446940532808	1.8513042251029806e-39	0.0917446940532808
9.72	0.09148031554272275	1.8513042251029806e-39	0.09148031554272275
9.73	0.09121696958931295	1.8513042251029806e-39	0.09121696958931295
9.74	0.09095465110515623	1.8513042251029806e-39	0.09095465110515623
9.75	0.0906933550326155	1.8513042251029806e-39	0.0906933550326155
9.76	0.09043307634410078	1.8513042251029806e-39	0.09043307634410078
9.77	0.09017381004186022	1.8513042251029806e-39	0.09017381004186022
9.78	0.08991555115777283	1.8513042251029806e-39	0.08991555115777283
9.79	0.08965829475314258	1.8513042251029806e-39	0.08965829475314258
9.8	0.0894020359184945	1.8513042251029806e-39	0.0894020359184945
9.81	0.08913343122605184	1.8513042251029806e-39	0.08913343122605184
9.82	0.08886590600613688	1.8513042251029806e-39	0.08886590600613688
9.83	0.08859945482776577	1.8513042251029806e-39	0.08859945482776577
9.84	0.08833407229276484	1.8513042251029806e-39	0.08833407229276484
9.85	0.08806975303553867	1.8513042251029806e-39	0.08806975303553867
9.86	0.0878064917228412	1.8513042251029806e-39	0.0878064917228412
9.87	0.08754428305354757	1.8513042251029806e-39	0.08754428305354757
9.88	0.08728312175842869	1.8513042251029806e-39	0.08728312175842869
9.89	0.08702300259992768	1.8513042251029806e-39	0.08702300259992768
9.9	0.08676392037193707	1.8513042251029806e-39	0.08676392037193707
9.91	0.08649266781143289	1.8513042251029806e-39	0.08649266781143289
9.92	0.08622253559959352	1.8513042251029806e-39	0.08622253559959352
9.93	0.08595351798652348	1.8513042251029806e-39	0.08595351798652348
9.94	0.08568560925758575	1.8513042251029806e-39	0.08568560925758575
9.95	0.0854188037331501	1.8513042251029806e-39	0.0854188037331501
9.96	0.08515309576834394	1.8513042251029806e-39	0.08515309576834394
9.97	0.0848884797528049	1.8513042251029806e-39	0.0848884797528049
9.98	0.08462495011043575	1.8513042251029806e-39	0.08462495011043575
9.99	0.08436250129916044	1.8513042251029806e-39	0.08436250129916044
10.0	0.08410112781068364	1.8513042251029806e-39	0.08410112781068364
10.01	0.0838275467199423	1.8513042251029806e-39	0.0838275467199423
10.02	0.08355512745852633	1.8513042251029806e-39	0.08355512745852633
10.03	0.08328386394015555	1.8513042251029806e-39	0.08328386394015555
10.04	0.08301375011645581	1.8513042251029806e-39	0.08301375011645581
10.05	0.08274477997668579	1.8513042251029806e-39	0.08274477997668579
10.06	0.08247694754746578	1.8513042251029806e-39	0.08247694754746578
10.07	0.08221024689250828	1.8513042251029806e-39	0.08221024689250828
10.08	0.08194467211235146	1.8513042251029806e-39	0.08194467211235146
10.09	0.08168021734409435	1.8513042251029806e-39	0.08168021734409435
10.1	0.08141687676113449	1.8513042251029806e-39	0.08141687676113449
10.11	0.08114150844692841	1.8513042251029806e-39	0.08114150844692841
10.12	0.08086734237412324	1.8513042251029806e-39	0.08086734237412324
10.13	0.08059437211343107	1.8513042251029806e-39	0.08059437211343107
10.14	0.08032259127624494	1.8513042251029806e-39	0.08032259127624494
10.15	0.08005199351434203	1.8513042251029806e-39	0.08005199351434203
10.16	0.07978257251958787	1.8513042251029806e-39	0.07978257251958787
10.17	0.07951432202364553	1.8513042251029806e-39	0.07951432202364553
10.18	0.07924723579768392	1.8513042251029806e-39	0.07924723579768392
10.19	0.07898130765209231	1.8513042251029806e-39	0.07898130765209231
10.2	0.07871653143619381	1.8513042251029806e-39	0.07871653143619381
10.21	0.07843947303463905	1.8513042251029806e-39	0.07843947303463905
10.22	0.07816365962650874	1.8513042251029806e-39	0.07816365962650874
10.23	0.07788908440712519	1.8513042251029806e-39	0.07788908440712519
10.24	0.07761574061560302	1.8513042251029806e-39	0.07761574061560302
10.25	0.07734362153452394	1.8513042251029806e-39	0.07734362153452394
10.26	0.07707272048961666	1.8513042251029806e-39	0.07707272048961666
10.27	0.07680303084943677	1.8513042251029806e-39	0.07680303084943677
10.28	0.07653454602505115	1.8513042251029806e-39	0.07653454602505115
10.29	0.07626725946972489	1.8513042251029806e-39	0.07626725946972489
10.3	0.07600116467860937	1.8513042251029806e-39	0.07600116467860937
10.31	0.0757230689276305	1.8513042251029806e-39	0.0757230689276305
10.32	0.07544625891932036	1.8513042251029806e-39	0.07544625891932036
10.33	0.07517072747178263	1.8513042251029806e-39	0.07517072747178263
10.34	0.07489646745013444	1.8513042251029806e-39	0.07489646745013444
10.35	0.07462347176615447	1.8513042251029806e-39	0.07462347176615447
10.36	0.07435173337793234	1.8513042251029806e-39	0.07435173337793234
10.37	0.07408124528952179	1.8513042251029806e-39	0.07408124528952179
10.38	0.07381200055059743	1.8513042251029806e-39	0.07381200055059743
10.39	0.07354399225611286	1.8513042251029806e-39	0.07354399225611286
10.4	0.07327721354596287	1.8513042251029806e-39	0.07327721354596287
10.41	0.07299839990706584	1.8513042251029806e-39	0.07299839990706584
10.42	0.07272091334925833	1.8513042251029806e-39	0.07272091334925833
10.43	0.0724447462912872	1.8513042251029806e-39	0.0724447462912872
10.44	0.07216989120241872	1.8513042251029806e-39	0.07216989120241872
10.45	0.07189634060205354	1.8513042251029806e-39	0.07189634060205354
10.46	0.07162408705934566	1.8513042251029806e-39	0.07162408705934566
10.47	0.07135312319282464	1.8513042251029806e-39	0.07135312319282464
10.48	0.07108344167002029	1.8513042251029806e-39	0.07108344167002029
10.49	0.07081503520709108	1.8513042251029806e-39	0.07081503520709108
10.5	0.07054789656845627	1.8513042251029806e-39	0.07054789656845627
10.51	0.07026879591615523	1.8513042251029806e-39	0.07026879591615523
10.52	0.06999106333996452	1.8513042251029806e-39	0.06999106333996452
10.53	0.06971469084285327	1.8513042251029806e-39	0.06971469084285327
10.54	0.06943967048206745	1.8513042251029806e-39	0.06943967048206745
10.55	0.06916599436871157	1.8513042251029806e-39	0.06916599436871157
10.56	0.06889365466733256	1.8513042251029806e-39	0.06889365466733256
10.57	0.06862264359550738	1.8513042251029806e-39	0.06862264359550738
10.58	0.06835295342343418	1.8513042251029806e-39	0.06835295342343418
10.59	0.0680845764735281	1.8513042251029806e-39	0.0680845764735281
10.6	0.06781750512001886	1.8513042251029806e-39	0.06781750512001886
10.61	0.0675385486157959	1.8513042251029806e-39	0.0675385486157959
10.62	0.06726100077757828	1.8513042251029806e-39	0.06726100077757828
10.63	0.06698485317533767	1.8513042251029806e-39	0.06698485317533767
10.64	0.0667100974373571	1.8513042251029806e-39	0.0667100974373571
10.65	0.06643672524977333	1.8513042251029806e-39	0.06643672524977333
10.66	0.0661647283561233	1.8513042251029806e-39	0.0661647283561233
10.67	0.06589409855689421	1.8513042251029806e-39	0.06589409855689421
10.68	0.06562482770907808	1.8513042251029806e-39	0.06562482770907808
10.69	0.06535690772573009	1.8513042251029806e-39	0.06535690772573009
10.7	0.06509033057553011	1.8513042251029806e-39	0.06509033057553011
10.71	0.0648118377472818	1.8513042251029806e-39	0.0648118377472818
10.72	0.06453479476202692	1.8513042251029806e-39	0.06453479476202692
10.73	0.06425919272971077	1.8513042251029806e-39	0.06425919272971077
10.74	0.06398502282300234	1.8513042251029806e-39	0.06398502282300234
10.75	0.06371227627679431	1.8513042251029806e-39	0.06371227627679431
10.76	0.06344094438770724	1.8513042251029806e-39	0.06344094438770724
10.77	0.06317101851359776	1.8513042251029806e-39	0.06317101851359776
10.78	0.06290249007307146	1.8513042251029806e-39	0.06290249007307146
10.79	0.06263535054500013	1.8513042251029806e-39	0.06263535054500013
10.8	0.062369591468043425	1.8513042251029806e-39	0.062369591468043425
10.81	0.062092105841357347	1.8513042251029806e-39	0.062092105841357347
10.82	0.06181610968348269	1.8513042251029806e-39	0.06181610968348269
10.83	0.06154159363361308	1.8513042251029806e-39	0.06154159363361308
10.84	0.06126854839833666	1.8513042251029806e-39	0.06126854839833666
10.85	0.060996964751090496	1.8513042251029806e-39	0.060996964751090496
10.86	0.06072683353161763	1.8513042251029806e-39	0.06072683353161763
10.87	0.060458145645431005	1.8513042251029806e-39	0.060458145645431005
10.88	0.06019089206328043	1.8513042251029806e-39	0.06019089206328043
10.89	0.0599250638206262	1.8513042251029806e-39	0.0599250638206262
10.9	0.05966065201711591	1.8513042251029806e-39	0.05966065201711591
10.91	0.05938449351016379	1.8513042251029806e-39	0.05938449351016379
10.92	0.059109864605923795	1.8513042251029806e-39	0.059109864605923795
10.93	0.05883675544280455	1.8513042251029806e-39	0.05883675544280455
10.94	0.05856515623173239	1.8513042251029806e-39	0.05856515623173239
10.95	0.058295057255553236	1.8513042251029806e-39	0.058295057255553236
10.96	0.05802644886843868	1.8513042251029806e-39	0.05802644886843868
10.97	0.05775932149529922	1.8513042251029806e-39	0.05775932149529922
10.98	0.05749366563119974	1.8513042251029806e-39	0.05749366563119974
10.99	0.0572294718407841	1.8513042251029806e-39	0.0572294718407841
11.0	0.056966730757701735	1.8513042251029806e-39	0.056966730757701735
11.01	0.05669233155589515	1.8513042251029806e-39	0.05669233155589515
11.02	0.056419501471160115	1.8513042251029806e-39	0.056419501471160115
11.03	0.05614823011877665	1.8513042251029806e-39	0.05614823011877665
11.04	0.05587850719207804	1.8513042251029806e-39	0.05587850719207804
11.05	0.055610322461794294	1.8513042251029806e-39	0.055610322461794294
11.06	0.05534366577540227	1.8513042251029806e-39	0.05534366577540227
11.07	0.05507852705648047	1.8513042251029806e-39	0.05507852705648047
11.08	0.054814896304070604	1.8513042251029806e-39	0.054814896304070604
11.09	0.0545527635920456	1.8513042251029806e-39	0.0545527635920456
11.1	0.054292119068482206	1.8513042251029806e-39	0.054292119068482206
11.11	0.05401991181776458	1.8513042251029806e-39	0.05401991181776458
11.12	0.0537493124792964	1.8513042251029806e-39	0.0537493124792964
11.13	0.05348031012181302	1.8513042251029806e-39	0.05348031012181302
11.14	0.05321289389808989	1.8513042251029806e-39	0.05321289389808989
11.15	0.05294705304422316	1.8513042251029806e-39	0.05294705304422316
11.16	0.05268277687891425	1.8513042251029806e-39	0.05268277687891425
11.17	0.052420054802763925	1.8513042251029806e-39	0.052420054802763925
11.18	0.0521588762975713	1.8513042251029806e-39	0.0521588762975713
11.19	0.051899230925639424	1.8513042251029806e-39	0.051899230925639424
11.2	0.051641108329089004	1.8513042251029806e-39	0.051641108329089004
11.21	0.0513715262035771	1.8513042251029806e-39	0.0513715262035771
11.22	0.051103589951556394	1.8513042251029806e-39	0.051103589951556394
11.23	0.0508372880707527	1.8513042251029806e-39	0.0508372880707527
11.24	0.05057260914941544	1.8513042251029806e-39	0.05057260914941544
11.25	0.050309541865525394	1.8513042251029806e-39	0.050309541865525394
11.26	0.050048074986010264	1.8513042251029806e-39	0.050048074986010264
11.27	0.04978819736596827	1.8513042251029806e-39	0.04978819736596827
11.28	0.04952989794789775	1.8513042251029806e-39	0.04952989794789775
11.29	0.04927316576093603	1.8513042251029806e-39	0.04927316576093603
11.3	0.0490179899201042	1.8513042251029806e-39	0.0490179899201042
11.31	0.04875146670320995	1.8513042251029806e-39	0.04875146670320995
11.32	0.048486626354148084	1.8513042251029806e-39	0.048486626354148084
11.33	0.04822345677418393	1.8513042251029806e-39	0.04822345677418393
11.34	0.04796194596213249	1.8513042251029806e-39	0.04796194596213249
11.35	0.04770208201348719	1.8513042251029806e-39	0.04770208201348719
11.36	0.04744385311955661	1.8513042251029806e-39	0.04744385311955661
11.37	0.047187247566609865	1.8513042251029806e-39	0.047187247566609865
11.38	0.04693225373503052	1.8513042251029806e-39	0.04693225373503052
11.39	0.04667886009847855	1.8513042251029806e-39	0.04667886009847855
11.4	0.04642705522306048	1.8513042251029806e-39	0.04642705522306048
11.41	0.04616391207095534	1.8513042251029806e-39	0.04616391207095534
11.42	0.04590248904131986	1.8513042251029806e-39	0.04590248904131986
11.43	0.04564277339821605	1.8513042251029806e-39	0.04564277339821605
11.44	0.04538475251102749	1.8513042251029806e-39	0.04538475251102749
11.45	0.04512841385349698	1.8513042251029806e-39	0.04512841385349698
11.46	0.04487374500277395	1.8513042251029806e-39	0.04487374500277395
11.47	0.04462073363847281	1.8513042251029806e-39	0.04462073363847281
11.48	0.04436936754173795	1.8513042251029806e-39	0.04436936754173795
11.49	0.04411963459432061	1.8513042251029806e-39	0.04411963459432061
11.5	0.04387152277766401	1.8513042251029806e-39	0.04387152277766401
11.51	0.04361230792533556	1.8513042251029806e-39	0.04361230792533556
11.52	0.04335484786072886	1.8513042251029806e-39	0.04335484786072886
11.53	0.04309912919646217	1.8513042251029806e-39	0.04309912919646217
11.54	0.0428451386587692	1.8513042251029806e-39	0.0428451386587692
11.55	0.04259286308643851	1.8513042251029806e-39	0.04259286308643851
11.56	0.04234228942976222	1.8513042251029806e-39	0.04234228942976222
11.57	0.042093404749495945	1.8513042251029806e-39	0.042093404749495945
11.58	0.04184619621582962	1.8513042251029806e-39	0.04184619621582962
11.59	0.041600651107368505	1.8513042251029806e-39	0.041600651107368505
11.6	0.041356756810124906	1.8513042251029806e-39	0.041356756810124906
11.61	0.041101792658582915	1.8513042251029806e-39	0.041101792658582915
11.62	0.040848617952716854	1.8513042251029806e-39	0.040848617952716854
11.63	0.04059721860932503	1.8513042251029806e-39	0.04059721860932503
11.64	0.04034758066801398	1.8513042251029806e-39	0.04034758066801398
11.65	0.040099690290022895	1.8513042251029806e-39	0.040099690290022895
11.66	0.03985353375706163	1.8513042251029806e-39	0.03985353375706163
11.67	0.03960909747015909	1.8513042251029806e-39	0.03960909747015909
11.68	0.03936636794852454	1.8513042251029806e-39	0.03936636794852454
11.69	0.03912533182842127	1.8513042251029806e-39	0.03912533182842127
11.7	0.038885975862050254	1.8513042251029806e-39	0.038885975862050254
11.71	0.03863569903062214	1.8513042251029806e-39	0.03863569903062214
11.72	0.038387244719461804	1.8513042251029806e-39	0.038387244719461804
11.73	0.038140598118493914	1.8513042251029806e-39	0.038140598118493914
11.74	0.037895744550469464	1.8513042251029806e-39	0.037895744550469464
11.75	0.03765266946966198	1.8513042251029806e-39	0.03765266946966198
11.76	0.03741135846057861	1.8513042251029806e-39	0.03741135846057861
11.77	0.0371717972366855	1.8513042251029806e-39	0.0371717972366855
11.78	0.03693397163914458	1.8513042251029806e-39	0.03693397163914458
11.79	0.03669786763556632	1.8513042251029806e-39	0.03669786763556632
11.8	0.03646347131877427	1.8513042251029806e-39	0.03646347131877427
11.81	0.036218205256407524	1.8513042251029806e-39	0.036218205256407524
11.82	0.035974794564603556	1.8513042251029806e-39	0.035974794564603556
11.83	0.03573322365570432	1.8513042251029806e-39	0.03573322365570432
11.84	0.03549347708602511	1.8513042251029806e-39	0.03549347708602511
11.85	0.03525553955440486	1.8513042251029806e-39	0.03525553955440486
11.86	0.03501939590077162	1.8513042251029806e-39	0.03501939590077162
11.87	0.03478503110472478	1.8513042251029806e-39	0.03478503110472478
11.88	0.034552430284131394	1.8513042251029806e-39	0.034552430284131394
11.89	0.03432157869373961	1.8513042251029806e-39	0.03432157869373961
11.9	0.03409246172380487	1.8513042251029806e-39	0.03409246172380487
11.91	0.03385264489058558	1.8513042251029806e-39	0.03385264489058558
11.92	0.0336147142948937	1.8513042251029806e-39	0.0336147142948937
11.93	0.03337865353666999	1.8513042251029806e-39	0.03337865353666999
11.94	0.03314444637202031	1.8513042251029806e-39	0.03314444637202031
11.95	0.03291207671159905	1.8513042251029806e-39	0.03291207671159905
11.96	0.03268152861901136	1.8513042251029806e-39	0.03268152861901136
11.97	0.032452786309232984	1.8513042251029806e-39	0.032452786309232984
11.98	0.032225834147047716	1.8513042251029806e-39	0.032225834147047716
11.99	0.03200065664550186	1.8513042251029806e-39	0.03200065664550186
12.0	0.03177723846437715	1.8513042251029806e-39	0.03177723846437715
12.01	0.03154342601441519	1.8513042251029806e-39	0.03154342601441519
12.02	0.03131152653244101	1.8513042251029806e-39	0.03131152653244101
12.03	0.03108152279481967	1.8513042251029806e-39	0.03108152279481967
12.04	0.030853397747120884	1.8513042251029806e-39	0.030853397747120884
12.05	0.03062713450231749	1.8513042251029806e-39	0.03062713450231749
12.06	0.030402716339006652	1.8513042251029806e-39	0.030402716339006652
12.07	0.030180126699648403	1.8513042251029806e-39	0.030180126699648403
12.08	0.029959349188826978	1.8513042251029806e-39	0.029959349188826978
12.09	0.029740367571531017	1.8513042251029806e-39	0.029740367571531017
12.1	0.029523165771453114	1.8513042251029806e-39	0.029523165771453114
12.11	0.029295454537762063	1.8513042251029806e-39	0.029295454537762063
12.12	0.029069685588416206	1.8513042251029806e-39	0.029069685588416206
12.13	0.02884584077396593	1.8513042251029806e-39	0.02884584077396593
12.14	0.02862390212931631	1.8513042251029806e-39	0.02862390212931631
12.15	0.028403851871703096	1.8513042251029806e-39	0.028403851871703096
12.16	0.02818567239869624	1.8513042251029806e-39	0.02818567239869624
12.17	0.027969346286223374	1.8513042251029806e-39	0.027969346286223374
12.18	0.027754856286619164	1.8513042251029806e-39	0.027754856286619164
12.19	0.027542185326696132	1.8513042251029806e-39	0.027542185326696132
12.2	0.02733131650583863	1.8513042251029806e-39	0.02733131650583863
12.21	0.027110380469497042	1.8513042251029806e-39	0.027110380469497042
12.22	0.026891409263954842	1.8513042251029806e-39	0.026891409263954842
12.23	0.026674383828572644	1.8513042251029806e-39	0.026674383828572644
12.24	0.0264592853029808	1.8513042251029806e-39	0.0264592853029808
12.25	0.026246095024814193	1.8513042251029806e-39	0.026246095024814193
12.26	0.026034794527474245	1.8513042251029806e-39	0.026034794527474245
12.27	0.02582536553791801	1.8513042251029806e-39	0.02582536553791801
12.28	0.02561778997447392	1.8513042251029806e-39	0.02561778997447392
12.29	0.02541204994468417	1.8513042251029806e-39	0.02541204994468417
12.3	0.025208127743173214	1.8513042251029806e-39	0.025208127743173214
12.31	0.024994065552854237	1.8513042251029806e-39	0.024994065552854237
12.32	0.02478199294931066	1.8513042251029806e-39	0.02478199294931066
12.33	0.02457188984745202	1.8513042251029806e-39	0.02457188984745202
12.34	0.024363736380998438	1.8513042251029806e-39	0.024363736380998438
12.35	0.024157512899921747	1.8513042251029806e-39	0.024157512899921747
12.36	0.02395319996791966	1.8513042251029806e-39	0.02395319996791966
12.37	0.023750778359920694	1.8513042251029806e-39	0.023750778359920694
12.38	0.023550229059620106	1.8513042251029806e-39	0.023550229059620106
12.39	0.02335153325704747	1.8513042251029806e-39	0.02335153325704747
12.4	0.023154672346163543	1.8513042251029806e-39	0.023154672346163543
12.41	0.022948047722142626	1.8513042251029806e-39	0.022948047722142626
12.42	0.022743431379328796	1.8513042251029806e-39	0.022743431379328796
12.43	0.022540802204249134	1.8513042251029806e-39	0.022540802204249134
12.44	0.02234013932212549	1.8513042251029806e-39	0.02234013932212549
12.45	0.02214142209398682	1.8513042251029806e-39	0.02214142209398682
12.46	0.02194463011382	1.8513042251029806e-39	0.02194463011382
12.47	0.021749743205755602	1.8513042251029806e-39	0.021749743205755602
12.48	0.021556741421291405	1.8513042251029806e-39	0.021556741421291405
12.49	0.02136560503655	1.8513042251029806e-39	0.02136560503655
12.5	0.021176314549573236	1.8513042251029806e-39	0.021176314549573236
12.51	0.020977345349737272	1.8513042251029806e-39	0.020977345349737272
12.52	0.020780402627981313	1.8513042251029806e-39	0.020780402627981313
12.53	0.020585464150287343	1.8513042251029806e-39	0.020585464150287343
12.54	0.020392507944042987	1.8513042251029806e-39	0.020392507944042987
12.55	0.020201512294763007	1.8513042251029806e-39	0.020201512294763007
12.56	0.020012455742854807	1.8513042251029806e-39	0.020012455742854807
12.57	0.01982531708042686	1.8513042251029806e-39	0.01982531708042686
12.58	0.019640075348139604	1.8513042251029806e-39	0.019640075348139604
12.59	0.01945670983209812	1.8513042251029806e-39	0.01945670983209812
12.6	0.01927520006078639	1.8513042251029806e-39	0.01927520006078639
12.61	0.019084222636215037	1.8513042251029806e-39	0.019084222636215037
12.62	0.01889528682227384	1.8513042251029806e-39	0.01889528682227384
12.63	0.018708369200888305	1.8513042251029806e-39	0.018708369200888305
12.64	0.01852344664082792	1.8513042251029806e-39	0.01852344664082792
12.65	0.01834049629397016	1.8513042251029806e-39	0.01834049629397016
12.66	0.018159495591615202	1.8513042251029806e-39	0.018159495591615202
12.67	0.01798042224085196	1.8513042251029806e-39	0.01798042224085196
12.68	0.01780325422097404	1.8513042251029806e-39	0.01780325422097404
12.69	0.017627969779945518	1.8513042251029806e-39	0.017627969779945518
12.7	0.01745454743091409	1.8513042251029806e-39	0.01745454743091409
12.71	0.017271901474443345	1.8513042251029806e-39	0.017271901474443345
12.72	0.01709130844403091	1.8513042251029806e-39	0.01709130844403091
12.73	0.01691274367737074	1.8513042251029806e-39	0.01691274367737074
12.74	0.016736182827462476	1.8513042251029806e-39	0.016736182827462476
12.75	0.01656160185833786	1.8513042251029806e-39	0.01656160185833786
12.76	0.016388977040847578	1.8513042251029806e-39	0.016388977040847578
12.77	0.016218284948508598	1.8513042251029806e-39	0.016218284948508598
12.78	0.016049502453411333	1.8513042251029806e-39	0.016049502453411333
12.79	0.015882606722184264	1.8513042251029806e-39	0.015882606722184264
12.8	0.01571757521201783	1.8513042251029806e-39	0.01571757521201783
12.81	0.015543723667874598	1.8513042251029806e-39	0.015543723667874598
12.82	0.015371928847528863	1.8513042251029806e-39	0.015371928847528863
12.83	0.01520216484244592	1.8513042251029806e-39	0.01520216484244592
12.84	0.015034406090280164	1.8513042251029806e-39	0.015034406090280164
12.85	0.014868627369985154	1.8513042251029806e-39	0.014868627369985154
12.86	0.01470480379699663	1.8513042251029806e-39	0.01470480379699663
12.87	0.014542910818486096	1.8513042251029806e-39	0.014542910818486096
12.88	0.014382924208686046	1.8513042251029806e-39	0.014382924208686046
12.89	0.014224820064284252	1.8513042251029806e-39	0.014224820064284252
12.9	0.014068574799886125	1.8513042251029806e-39	0.014068574799886125
12.91	0.013903510329922016	1.8513042251029806e-39	0.013903510329922016
12.92	0.013740508484071047	1.8513042251029806e-39	0.013740508484071047
12.93	0.013579541920469663	1.8513042251029806e-39	0.013579541920469663
12.94	0.01342058368042822	1.8513042251029806e-39	0.01342058368042822
12.95	0.013263607182770427	1.8513042251029806e-39	0.013263607182770427
12.96	0.013108586218261662	1.8513042251029806e-39	0.013108586218261662
12.97	0.01295549494412313	1.8513042251029806e-39	0.01295549494412313
12.98	0.0128043078786314	1.8513042251029806e-39	0.0128043078786314
12.99	0.012654999895801202	1.8513042251029806e-39	0.012654999895801202
13.0	0.012507546220151199	1.8513042251029806e-39	0.012507546220151199
13.01	0.012351741665795725	1.8513042251029806e-39	0.012351741665795725
13.02	0.012197995855600113	1.8513042251029806e-39	0.012197995855600113
13.03	0.012046280035034041	1.8513042251029806e-39	0.012046280035034041
13.04	0.011896565872796168	1.8513042251029806e-39	0.011896565872796168
13.05	0.011748825454267418	1.8513042251029806e-39	0.011748825454267418
13.06	0.011603031275070052	1.8513042251029806e-39	0.011603031275070052
13.07	0.011459156234731089	1.8513042251029806e-39	0.011459156234731089
13.08	0.011317173630448749	1.8513042251029806e-39	0.011317173630448749
13.09	0.011177057150959065	1.8513042251029806e-39	0.011177057150959065
13.1	0.011038780870502302	1.8513042251029806e-39	0.011038780870502302
13.11	0.010892478445828895	1.8513042251029806e-39	0.010892478445828895
13.12	0.01074822486751276	1.8513042251029806e-39	0.01074822486751276
13.13	0.010605989913008823	1.8513042251029806e-39	0.010605989913008823
13.14	0.010465743828102366	1.8513042251029806e-39	0.010465743828102366
13.15	0.010327457319303176	1.8513042251029806e-39	0.010327457319303176
13.16	0.010191101546369524	1.8513042251029806e-39	0.010191101546369524
13.17	0.010056648114957756	1.8513042251029806e-39	0.010056648114957756
13.18	0.009924069069397922	1.8513042251029806e-39	0.009924069069397922
13.19	0.009793336885590805	1.8513042251029806e-39	0.009793336885590805
13.2	0.009664424464025677	1.8513042251029806e-39	0.009664424464025677
13.21	0.009527752234781741	1.8513042251029806e-39	0.009527752234781741
13.22	0.009393114581347289	1.8513042251029806e-39	0.009393114581347289
13.23	0.009260479709826212	1.8513042251029806e-39	0.009260479709826212
13.24	0.00912981634663676	1.8513042251029806e-39	0.00912981634663676
13.25	0.009001093729612608	1.8513042251029806e-39	0.009001093729612608
13.26	0.008874281599262995	1.8513042251029806e-39	0.008874281599262995
13.27	0.00874935019018834	1.8513042251029806e-39	0.00874935019018834
13.28	0.008626270222649394	1.8513042251029806e-39	0.008626270222649394
13.29	0.008505012894285636	1.8513042251029806e-39	0.008505012894285636
13.3	0.008385549871981288	1.8513042251029806e-39	0.008385549871981288
13.31	0.00825876598668795	1.8513042251029806e-39	0.00825876598668795
13.32	0.008133992683127355	1.8513042251029806e-39	0.008133992683127355
13.33	0.008011196601617247	1.8513042251029806e-39	0.008011196601617247
13.34	0.007890344960394086	1.8513042251029806e-39	0.007890344960394086
13.35	0.007771405545178571	1.8513042251029806e-39	0.007771405545178571
13.36	0.007654346698937636	1.8513042251029806e-39	0.007654346698937636
13.37	0.007539137311838787	1.8513042251029806e-39	0.007539137311838787
13.38	0.007425746811392245	1.8513042251029806e-39	0.007425746811392245
13.39	0.00731414515277838	1.8513042251029806e-39	0.00731414515277838
13.4	0.0072043028093560614	1.8513042251029806e-39	0.0072043028093560614
13.41	0.007087555136055724	1.8513042251029806e-39	0.007087555136055724
13.42	0.006972785028708634	1.8513042251029806e-39	0.006972785028708634
13.43	0.006859957551674497	1.8513042251029806e-39	0.006859957551674497
13.44	0.006749038411819156	1.8513042251029806e-39	0.006749038411819156
13.45	0.0066399939462331685	1.8513042251029806e-39	0.0066399939462331685
13.46	0.006532791110193687	1.8513042251029806e-39	0.006532791110193687
13.47	0.006427397465364825	1.8513042251029806e-39	0.006427397465364825
13.48	0.00632378116823233	1.8513042251029806e-39	0.00632378116823233
13.49	0.006221910958766655	1.8513042251029806e-39	0.006221910958766655
13.5	0.006121756149310598	1.8513042251029806e-39	0.006121756149310598
13.51	0.006015206859909291	1.8513042251029806e-39	0.006015206859909291
13.52	0.005910589675686371	1.8513042251029806e-39	0.005910589675686371
13.53	0.005807868168576306	1.8513042251029806e-39	0.005807868168576306
13.54	0.005707006623504164	1.8513042251029806e-39	0.005707006623504164
13.55	0.005607970023919205	1.8513042251029806e-39	0.005607970023919205
13.56	0.00551072403763218	1.8513042251029806e-39	0.00551072403763218
13.57	0.005415235002949772	1.8513042251029806e-39	0.005415235002949772
13.58	0.0053214699151	1.8513042251029806e-39	0.0053214699151
13.59	0.005229396412942356	1.8513042251029806e-39	0.005229396412942356
13.6	0.005138982765955797	1.8513042251029806e-39	0.005138982765955797
13.61	0.0050428143140986365	1.8513042251029806e-39	0.0050428143140986365
13.62	0.004948515120940054	1.8513042251029806e-39	0.004948515120940054
13.63	0.004856047518182708	1.8513042251029806e-39	0.004856047518182708
13.64	0.00476537462341253	1.8513042251029806e-39	0.00476537462341253
13.65	0.0046764603231439815	1.8513042251029806e-39	0.0046764603231439815
13.66	0.004589269256243303	1.8513042251029806e-39	0.004589269256243303
13.67	0.004503766797720779	1.8513042251029806e-39	0.004503766797720779
13.68	0.0044199190428834394	1.8513042251029806e-39	0.0044199190428834394
13.69	0.004337692791840493	1.8513042251029806e-39	0.004337692791840493
13.7	0.004257055534352867	1.8513042251029806e-39	0.004257055534352867
13.71	0.004171349983009505	1.8513042251029806e-39	0.004171349983009505
13.72	0.00408743160936812	1.8513042251029806e-39	0.00408743160936812
13.73	0.004005261881561575	1.8513042251029806e-39	0.004005261881561575
13.74	0.003924803125644583	1.8513042251029806e-39	0.003924803125644583
13.75	0.003846018505887611	1.8513042251029806e-39	0.003846018505887611
13.76	0.0037688720055374055	1.8513042251029806e-39	0.0037688720055374055
13.77	0.0036933284080327795	1.8513042251029806e-39	0.0036933284080327795
13.78	0.0036193532786642575	1.8513042251029806e-39	0.0036193532786642575
13.79	0.003546912946666994	1.8513042251029806e-39	0.003546912946666994
13.8	0.0034759744877366394	1.8513042251029806e-39	0.0034759744877366394
13.81	0.0034007155645493035	1.8513042251029806e-39	0.0034007155645493035
13.82	0.0033271400537428736	1.8513042251029806e-39	0.0033271400537428736
13.83	0.0032552091198174175	1.8513042251029806e-39	0.0032552091198174175
13.84	0.0031848848503095986	1.8513042251029806e-39	0.0031848848503095986
13.85	0.003116130233210225	1.8513042251029806e-39	0.003116130233210225
13.86	0.0030489091349501893	1.8513042251029806e-39	0.0030489091349501893
13.87	0.0029831862789397668	1.8513042251029806e-39	0.0029831862789397668
13.88	0.0029189272246473415	1.8513042251029806e-39	0.0029189272246473415
13.89	0.002856098347203268	1.8513042251029806e-39	0.002856098347203268
13.9	0.0027946668175155526	1.8513042251029806e-39	0.0027946668175155526
13.91	0.002729742372220329	1.8513042251029806e-39	0.002729742372220329
13.92	0.002666372692721128	1.8513042251029806e-39	0.002666372692721128
13.93	0.0026045194660531752	1.8513042251029806e-39	0.0026045194660531752
13.94	0.002544145349869216	1.8513042251029806e-39	0.002544145349869216
13.95	0.002485213947179312	1.8513042251029806e-39	0.002485213947179312
13.96	0.0024276897817658493	1.8513042251029806e-39	0.0024276897817658493
13.97	0.0023715382742546523	1.8513042251029806e-39	0.0023715382742546523
13.98	0.0023167257188243676	1.8513042251029806e-39	0.0023167257188243676
13.99	0.0022632192605368815	1.8513042251029806e-39	0.0022632192605368815
14.0	0.002210986873271644	1.8513042251029806e-39	0.002210986873271644
14.01	0.002156191154531958	1.8513042251029806e-39	0.002156191154531958
14.02	0.002102792720933642	1.8513042251029806e-39	0.002102792720933642
14.03	0.0020507549791556976	1.8513042251029806e-39	0.0020507549791556976
14.04	0.0020000423192836738	1.8513042251029806e-39	0.0020000423192836738
14.05	0.0019506200877085322	1.8513042251029806e-39	0.0019506200877085322
14.06	0.0019024545607915614	1.8513042251029806e-39	0.0019024545607915614
14.07	0.001855512919271756	1.8513042251029806e-39	0.001855512919271756
14.08	0.0018097632233956417	1.8513042251029806e-39	0.0018097632233956417
14.09	0.001765174388747511	1.8513042251029806e-39	0.001765174388747511
14.1	0.00172171616276053	1.8513042251029806e-39	0.00172171616276053
14.11	0.0016764767493797313	1.8513042251029806e-39	0.0016764767493797313
14.12	0.001632458617824832	1.8513042251029806e-39	0.001632458617824832
14.13	0.0015896279638342617	1.8513042251029806e-39	0.0015896279638342617
14.14	0.0015479519417662933	1.8513042251029806e-39	0.0015479519417662933
14.15	0.001507398636764764	1.8513042251029806e-39	0.001507398636764764
14.16	0.0014679370377518176	1.8513042251029806e-39	0.0014679370377518176
14.17	0.0014295370112227055	1.8513042251029806e-39	0.0014295370112227055
14.18	0.0013921692758179277	1.8513042251029806e-39	0.0013921692758179277
14.19	0.00135580537764947	1.8513042251029806e-39	0.00135580537764947
14.2	0.0013204176663580683	1.8513042251029806e-39	0.0013204176663580683
14.21	0.001284045854774977	1.8513042251029806e-39	0.001284045854774977
14.22	0.0012487023999080292	1.8513042251029806e-39	0.0012487023999080292
14.23	0.0012143575289486576	1.8513042251029806e-39	0.0012143575289486576
14.24	0.0011809823510879273	1.8513042251029806e-39	0.0011809823510879273
14.25	0.001148548830795609	1.8513042251029806e-39	0.001148548830795609
14.26	0.0011170297619264556	1.8513042251029806e-39	0.0011170297619264556
14.27	0.0010863987426279502	1.8513042251029806e-39	0.0010863987426279502
14.28	0.001056630151023845	1.8513042251029806e-39	0.001056630151023845
14.29	0.0010276991216492967	1.8513042251029806e-39	0.0010276991216492967
14.3	0.0009995815226136458	1.8513042251029806e-39	0.0009995815226136458
14.31	0.0009708403347336422	1.8513042251029806e-39	0.0009708403347336422
14.32	0.0009429468387090768	1.8513042251029806e-39	0.0009429468387090768
14.33	0.0009158754614173249	1.8513042251029806e-39	0.0009158754614173249
14.34	0.0008896014182694067	1.8513042251029806e-39	0.0008896014182694067
14.35	0.0008641006883711671	1.8513042251029806e-39	0.0008641006883711671
14.36	0.0008393499904831278	1.8513042251029806e-39	0.0008393499904831278
14.37	0.0008153267597532079	1.8513042251029806e-39	0.0008153267597532079
14.38	0.0007920091251968194	1.8513042251029806e-39	0.0007920091251968194
14.39	0.0007693758878997241	1.8513042251029806e-39	0.0007693758878997241
14.4	0.0007474064999201964	1.8513042251029806e-39	0.0007474064999201964
14.41	0.0007251691273762328	1.8513042251029806e-39	0.0007251691273762328
14.42	0.0007036102988167159	1.8513042251029806e-39	0.0007036102988167159
14.43	0.0006827088544198575	1.8513042251029806e-39	0.0006827088544198575
14.44	0.0006624443081979517	1.8513042251029806e-39	0.0006624443081979517
14.45	0.0006427968260943696	1.8513042251029806e-39	0.0006427968260943696
14.46	0.0006237472048069573	1.8513042251029806e-39	0.0006237472048069573
14.47	0.0006052768513131696	1.8513042251029806e-39	0.0006052768513131696
14.48	0.0005873677630734843	1.8513042251029806e-39	0.0005873677630734843
14.49	0.0005700025088898746	1.8513042251029806e-39	0.0005700025088898746
14.5	0.0005531642103974269	1.8513042251029806e-39	0.0005531642103974269
14.51	0.0005362707190707895	1.8513042251029806e-39	0.0005362707190707895
14.52	0.000519906510109453	1.8513042251029806e-39	0.000519906510109453
14.53	0.00050405464716521	1.8513042251029806e-39	0.00050405464716521
14.54	0.0004886987469309793	1.8513042251029806e-39	0.0004886987469309793
14.55	0.0004738229607196889	1.8513042251029806e-39	0.0004738229607196889
14.56	0.0004594119566687686	1.8513042251029806e-39	0.0004594119566687686
14.57	0.00044545090254861875	1.8513042251029806e-39	0.00044545090254861875
14.58	0.00043192544915416996	1.8513042251029806e-39	0.00043192544915416996
14.59	0.00041882171425935847	1.8513042251029806e-39	0.00041882171425935847
14.6	0.00040612626711512937	1.8513042251029806e-39	0.00040612626711512937
14.61	0.000393373216991828	1.8513042251029806e-39	0.000393373216991828
14.62	0.0003810312842306754	1.8513042251029806e-39	0.0003810312842306754
14.63	0.00036908694150048334	1.8513042251029806e-39	0.00036908694150048334
14.64	0.00035752711536289367	1.8513042251029806e-39	0.00035752711536289367
14.65	0.0003463391707477742	1.8513042251029806e-39	0.0003463391707477742
14.66	0.0003355108959698275	1.8513042251029806e-39	0.0003355108959698275
14.67	0.000325030488266956	1.8513042251029806e-39	0.000325030488266956
14.68	0.00031488653984196747	1.8513042251029806e-39	0.00031488653984196747
14.69	0.00030506802438983604	1.8513042251029806e-39	0.00030506802438983604
14.7	0.00029556428409314376	1.8513042251029806e-39	0.00029556428409314376
14.71	0.0002859836762512341	1.8513042251029806e-39	0.0002859836762512341
14.72	0.0002767222542272406	1.8513042251029806e-39	0.0002767222542272406
14.73	0.00026776917099899893	1.8513042251029806e-39	0.00026776917099899893
14.74	0.00025911395515261954	1.8513042251029806e-39	0.00025911395515261954
14.75	0.0002507464976342407	1.8513042251029806e-39	0.0002507464976342407
14.76	0.00024265703897751473	1.8513042251029806e-39	0.00024265703897751473
14.77	0.00023483615698956714	1.8513042251029806e-39	0.00023483615698956714
14.78	0.00022727475487859704	1.8513042251029806e-39	0.00022727475487859704
14.79	0.00021996404980702126	1.8513042251029806e-39	0.00021996404980702126
14.8	0.0002128955618546166	1.8513042251029806e-39	0.0002128955618546166
14.81	0.00020591124167690286	1.8513042251029806e-39	0.00020591124167690286
14.82	0.00019916297652851616	1.8513042251029806e-39	0.00019916297652851616
14.83	0.00019264262974648215	1.8513042251029806e-39	0.00019264262974648215
14.84	0.00018634235033629585	1.8513042251029806e-39	0.00018634235033629585
14.85	0.00018025456275995634	1.8513042251029806e-39	0.00018025456275995634
14.86	0.00017437195709553655	1.8513042251029806e-39	0.00017437195709553655
14.87	0.000168687479554591	1.8513042251029806e-39	0.000168687479554591
14.88	0.00016319432334414044	1.8513042251029806e-39	0.00016319432334414044
14.89	0.00015788591986048512	1.8513042251029806e-39	0.00015788591986048512
14.9	0.00015275593020260304	1.8513042251029806e-39	0.00015275593020260304
14.91	0.00014761914113754242	1.8513042251029806e-39	0.00014761914113754242
14.92	0.00014266087506875055	1.8513042251029806e-39	0.00014266087506875055
14.93	0.00013787480648924655	1.8513042251029806e-39	0.00013787480648924655
14.94	0.00013325483803138433	1.8513042251029806e-39	0.00013325483803138433
14.95	0.00012879509209410658	1.8513042251029806e-39	0.00012879509209410658
14.96	0.0001244899027827912	1.8513042251029806e-39	0.0001244899027827912
14.97	0.00012033380814978233	1.8513042251029806e-39	0.00012033380814978233
14.98	0.00011632154272425455	1.8513042251029806e-39	0.00011632154272425455
14.99	0.0001124480303203994	1.8513042251029806e-39	0.0001124480303203994
15.0	0.00010870837711339844	1.8513042251029806e-39	0.00010870837711339844
15.01	0.00010492518356414253	1.8513042251029806e-39	0.00010492518356414253
15.02	0.00010127868634333473	1.8513042251029806e-39	0.00010127868634333473
15.03	9.776385181417259e-5	1.8513042251029806e-39	9.776385181417259e-5
15.04	9.437583485925984e-5	1.8513042251029806e-39	9.437583485925984e-5
15.05	9.110997170181994e-5	1.8513042251029806e-39	9.110997170181994e-5
15.06	8.796177300477688e-5	1.8513042251029806e-39	8.796177300477688e-5
15.07	8.492691723678438e-5	1.8513042251029806e-39	8.492691723678438e-5
15.08	8.20012442946927e-5	1.8513042251029806e-39	8.20012442946927e-5
15.09	7.918074937240623e-5	1.8513042251029806e-39	7.918074937240623e-5
15.1	7.64615770664307e-5	1.8513042251029806e-39	7.64615770664307e-5
15.11	7.365883497353082e-5	1.8513042251029806e-39	7.365883497353082e-5
15.12	7.096348320226002e-5	1.8513042251029806e-39	7.096348320226002e-5
15.13	6.83713305925811e-5	1.8513042251029806e-39	6.83713305925811e-5
15.14	6.587835216132669e-5	1.8513042251029806e-39	6.587835216132669e-5
15.15	6.348068241010692e-5	1.8513042251029806e-39	6.348068241010692e-5
15.16	6.117460890687201e-5	1.8513042251029806e-39	6.117460890687201e-5
15.17	5.8956566129777344e-5	1.8513042251029806e-39	5.8956566129777344e-5
15.18	5.682312956244942e-5	1.8513042251029806e-39	5.682312956244942e-5
15.19	5.477101003025023e-5	1.8513042251029806e-39	5.477101003025023e-5
15.2	5.2797048267531075e-5	1.8513042251029806e-39	5.2797048267531075e-5
15.21	2.367214910492778e-6	1.8513042251029806e-39	2.367214910492778e-6
15.22	2.3609878685462668e-6	1.8513042251029806e-39	2.3609878685462668e-6
15.23	2.3547566871298324e-6	1.8513042251029806e-39	2.3547566871298324e-6
15.24	2.348521414441127e-6	1.8513042251029806e-39	2.348521414441127e-6
15.25	2.3422820987727592e-6	1.8513042251029806e-39	2.3422820987727592e-6
15.26	2.3360387885122858e-6	1.8513042251029806e-39	2.3360387885122858e-6
15.27	2.3297915321422167e-6	1.8513042251029806e-39	2.3297915321422167e-6
15.28	2.323540378240013e-6	1.8513042251029806e-39	2.323540378240013e-6
15.29	2.3172853754780843e-6	1.8513042251029806e-39	2.3172853754780843e-6
15.3	2.311026572623787e-6	1.8513042251029806e-39	2.311026572623787e-6
15.31	2.3047640185394262e-6	1.8513042251029806e-39	2.3047640185394262e-6
15.32	2.298497762182251e-6	1.8513042251029806e-39	2.298497762182251e-6
15.33	2.2922278526044568e-6	1.8513042251029806e-39	2.2922278526044568e-6
15.34	2.285954338953177e-6	1.8513042251029806e-39	2.285954338953177e-6
15.35	2.279677270470494e-6	1.8513042251029806e-39	2.279677270470494e-6
15.36	2.2733966964934242e-6	1.8513042251029806e-39	2.2733966964934242e-6
15.37	2.267112666453927e-6	1.8513042251029806e-39	2.267112666453927e-6
15.38	2.260825229878898e-6	1.8513042251029806e-39	2.260825229878898e-6
15.39	2.25453443639017e-6	1.8513042251029806e-39	2.25453443639017e-6
15.4	2.2482403357045114e-6	1.8513042251029806e-39	2.2482403357045114e-6
15.41	2.2419429776336234e-6	1.8513042251029806e-39	2.2419429776336234e-6
15.42	2.235642412084141e-6	1.8513042251029806e-39	2.235642412084141e-6
15.43	2.229338689057627e-6	1.8513042251029806e-39	2.229338689057627e-6
15.44	2.2230318586505775e-6	1.8513042251029806e-39	2.2230318586505775e-6
15.45	2.2167219710544147e-6	1.8513042251029806e-39	2.2167219710544147e-6
15.46	2.2104090765554854e-6	1.8513042251029806e-39	2.2104090765554854e-6
15.47	2.2040932255350683e-6	1.8513042251029806e-39	2.2040932255350683e-6
15.48	2.1977744684693576e-6	1.8513042251029806e-39	2.1977744684693576e-6
15.49	2.1914528559294733e-6	1.8513042251029806e-39	2.1914528559294733e-6
15.5	2.1851284385814573e-6	1.8513042251029806e-39	2.1851284385814573e-6
15.51	2.178801267186267e-6	1.8513042251029806e-39	2.178801267186267e-6
15.52	2.1724713925997776e-6	1.8513042251029806e-39	2.1724713925997776e-6
15.53	2.1661388657727818e-6	1.8513042251029806e-39	2.1661388657727818e-6
15.54	2.159803737750986e-6	1.8513042251029806e-39	2.159803737750986e-6
15.55	2.1534660596750057e-6	1.8513042251029806e-39	2.1534660596750057e-6
15.56	2.1471258827803717e-6	1.8513042251029806e-39	2.1471258827803717e-6
15.57	2.1407832583975184e-6	1.8513042251029806e-39	2.1407832583975184e-6
15.58	2.1344382379517905e-6	1.8513042251029806e-39	2.1344382379517905e-6
15.59	2.1280908729634364e-6	1.8513042251029806e-39	2.1280908729634364e-6
15.6	2.1217412150476084e-6	1.8513042251029806e-39	2.1217412150476084e-6
15.61	2.1153893159143606e-6	1.8513042251029806e-39	2.1153893159143606e-6
15.62	2.1090352273686445e-6	1.8513042251029806e-39	2.1090352273686445e-6
15.63	2.1026790013103124e-6	1.8513042251029806e-39	2.1026790013103124e-6
15.64	2.0963206897341105e-6	1.8513042251029806e-39	2.0963206897341105e-6
15.65	2.0899603447296787e-6	1.8513042251029806e-39	2.0899603447296787e-6
15.66	2.0835980184815485e-6	1.8513042251029806e-39	2.0835980184815485e-6
15.67	2.077233763269142e-6	1.8513042251029806e-39	2.077233763269142e-6
15.68	2.0708676314667668e-6	1.8513042251029806e-39	2.0708676314667668e-6
15.69	2.0644996755436195e-6	1.8513042251029806e-39	2.0644996755436195e-6
15.7	2.0581299480637765e-6	1.8513042251029806e-39	2.0581299480637765e-6
15.71	2.051758501686196e-6	1.8513042251029806e-39	2.051758501686196e-6
15.72	2.0453853891647185e-6	1.8513042251029806e-39	2.0453853891647185e-6
15.73	2.039010663348058e-6	1.8513042251029806e-39	2.039010663348058e-6
15.74	2.0326343771798025e-6	1.8513042251029806e-39	2.0326343771798025e-6
15.75	2.0262565836984156e-6	1.8513042251029806e-39	2.0262565836984156e-6
15.76	2.0198773360372274e-6	1.8513042251029806e-39	2.0198773360372274e-6
15.77	2.0134966874244366e-6	1.8513042251029806e-39	2.0134966874244366e-6
15.78	2.007114691183107e-6	1.8513042251029806e-39	2.007114691183107e-6
15.79	2.0007314007311658e-6	1.8513042251029806e-39	2.0007314007311658e-6
15.8	1.994346869581396e-6	1.8513042251029806e-39	1.994346869581396e-6
15.81	1.9879611513414462e-6	1.8513042251029806e-39	1.9879611513414462e-6
15.82	1.9815742997138127e-6	1.8513042251029806e-39	1.9815742997138127e-6
15.83	1.9751863684958474e-6	1.8513042251029806e-39	1.9751863684958474e-6
15.84	1.9687974115797514e-6	1.8513042251029806e-39	1.9687974115797514e-6
15.85	1.9624074829525723e-6	1.8513042251029806e-39	1.9624074829525723e-6
15.86	1.9560166366962016e-6	1.8513042251029806e-39	1.9560166366962016e-6
15.87	1.9496249269873735e-6	1.8513042251029806e-39	1.9496249269873735e-6
15.88	1.9432324080976588e-6	1.8513042251029806e-39	1.9432324080976588e-6
15.89	1.936839134393467e-6	1.8513042251029806e-39	1.936839134393467e-6
15.9	1.930445160336039e-6	1.8513042251029806e-39	1.930445160336039e-6
15.91	1.924050540481444e-6	1.8513042251029806e-39	1.924050540481444e-6
15.92	1.9176553294805785e-6	1.8513042251029806e-39	1.9176553294805785e-6
15.93	1.911259582079165e-6	1.8513042251029806e-39	1.911259582079165e-6
15.94	1.904863353117743e-6	1.8513042251029806e-39	1.904863353117743e-6
15.95	1.8984666975316717e-6	1.8513042251029806e-39	1.8984666975316717e-6
15.96	1.8920696703511237e-6	1.8513042251029806e-39	1.8920696703511237e-6
15.97	1.8856723267010843e-6	1.8513042251029806e-39	1.8856723267010843e-6
15.98	1.8792747218013445e-6	1.8513042251029806e-39	1.8792747218013445e-6
15.99	1.8728769109664963e-6	1.8513042251029806e-39	1.8728769109664963e-6
16.0	1.8664789496059403e-6	1.8513042251029806e-39	1.8664789496059403e-6
16.01	1.8600808932238645e-6	1.8513042251029806e-39	1.8600808932238645e-6
16.02	1.8536827974192615e-6	1.8513042251029806e-39	1.8536827974192615e-6
16.03	1.847284717885902e-6	1.8513042251029806e-39	1.847284717885902e-6
16.04	1.840886710412353e-6	1.8513042251029806e-39	1.840886710412353e-6
16.05	1.8344888308819566e-6	1.8513042251029806e-39	1.8344888308819566e-6
16.06	1.8280911352728395e-6	1.8513042251029806e-39	1.8280911352728395e-6
16.07	1.8216936796578967e-6	1.8513042251029806e-39	1.8216936796578967e-6
16.08	1.8152965202048012e-6	1.8513042251029806e-39	1.8152965202048012e-6
16.09	1.8088997131759856e-6	1.8513042251029806e-39	1.8088997131759856e-6
16.1	1.802503314928651e-6	1.8513042251029806e-39	1.802503314928651e-6
16.11	1.796107381914757e-6	1.8513042251029806e-39	1.796107381914757e-6
16.12	1.7897119706810109e-6	1.8513042251029806e-39	1.7897119706810109e-6
16.13	1.7833171378688785e-6	1.8513042251029806e-39	1.7833171378688785e-6
16.14	1.7769229402145628e-6	1.8513042251029806e-39	1.7769229402145628e-6
16.15	1.7705294345490168e-6	1.8513042251029806e-39	1.7705294345490168e-6
16.16	1.764136677797921e-6	1.8513042251029806e-39	1.764136677797921e-6
16.17	1.7577447269816957e-6	1.8513042251029806e-39	1.7577447269816957e-6
16.18	1.7513536392154864e-6	1.8513042251029806e-39	1.7513536392154864e-6
16.19	1.7449634717091559e-6	1.8513042251029806e-39	1.7449634717091559e-6
16.2	1.7385742817672932e-6	1.8513042251029806e-39	1.7385742817672932e-6
16.21	1.7321861267891926e-6	1.8513042251029806e-39	1.7321861267891926e-6
16.22	1.7257990642688623e-6	1.8513042251029806e-39	1.7257990642688623e-6
16.23	1.7194131517950054e-6	1.8513042251029806e-39	1.7194131517950054e-6
16.24	1.713028447051032e-6	1.8513042251029806e-39	1.713028447051032e-6
16.25	1.7066450078150354e-6	1.8513042251029806e-39	1.7066450078150354e-6
16.26	1.7002628919598014e-6	1.8513042251029806e-39	1.7002628919598014e-6
16.27	1.693882157452796e-6	1.8513042251029806e-39	1.693882157452796e-6
16.28	1.687502862356157e-6	1.8513042251029806e-39	1.687502862356157e-6
16.29	1.6811250648266973e-6	1.8513042251029806e-39	1.6811250648266973e-6
16.3	1.6747488231158896e-6	1.8513042251029806e-39	1.6747488231158896e-6
16.31	1.6683741955698688e-6	1.8513042251029806e-39	1.6683741955698688e-6
16.32	1.6620012406294164e-6	1.8513042251029806e-39	1.6620012406294164e-6
16.33	1.6556300168299673e-6	1.8513042251029806e-39	1.6556300168299673e-6
16.34	1.6492605828015881e-6	1.8513042251029806e-39	1.6492605828015881e-6
16.35	1.6428929972689851e-6	1.8513042251029806e-39	1.6428929972689851e-6
16.36	1.6365273190514914e-6	1.8513042251029806e-39	1.6365273190514914e-6
16.37	1.630163607063055e-6	1.8513042251029806e-39	1.630163607063055e-6
16.38	1.6238019203122443e-6	1.8513042251029806e-39	1.6238019203122443e-6
16.39	1.617442317902228e-6	1.8513042251029806e-39	1.617442317902228e-6
16.4	1.6110848590307824e-6	1.8513042251029806e-39	1.6110848590307824e-6
16.41	1.6047296029902676e-6	1.8513042251029806e-39	1.6047296029902676e-6
16.42	1.598376609167638e-6	1.8513042251029806e-39	1.598376609167638e-6
16.43	1.5920259370444226e-6	1.8513042251029806e-39	1.5920259370444226e-6
16.44	1.585677646196718e-6	1.8513042251029806e-39	1.585677646196718e-6
16.45	1.5793317962951916e-6	1.8513042251029806e-39	1.5793317962951916e-6
16.46	1.572988447105057e-6	1.8513042251029806e-39	1.572988447105057e-6
16.47	1.5666476584860837e-6	1.8513042251029806e-39	1.5666476584860837e-6
16.48	1.5603094903925735e-6	1.8513042251029806e-39	1.5603094903925735e-6
16.49	1.5539740028733674e-6	1.8513042251029806e-39	1.5539740028733674e-6
16.5	1.5476412560718195e-6	1.8513042251029806e-39	1.5476412560718195e-6
16.51	1.5413113102258051e-6	1.8513042251029806e-39	1.5413113102258051e-6
16.52	1.5349842256677072e-6	1.8513042251029806e-39	1.5349842256677072e-6
16.53	1.5286600628243958e-6	1.8513042251029806e-39	1.5286600628243958e-6
16.54	1.52233888221724e-6	1.8513042251029806e-39	1.52233888221724e-6
16.55	1.5160207444620766e-6	1.8513042251029806e-39	1.5160207444620766e-6
16.56	1.5097057102692217e-6	1.8513042251029806e-39	1.5097057102692217e-6
16.57	1.503393840443442e-6	1.8513042251029806e-39	1.503393840443442e-6
16.58	1.497085195883961e-6	1.8513042251029806e-39	1.497085195883961e-6
16.59	1.4907798375844354e-6	1.8513042251029806e-39	1.4907798375844354e-6
16.6	1.4844778266329576e-6	1.8513042251029806e-39	1.4844778266329576e-6
16.61	1.4781792242120385e-6	1.8513042251029806e-39	1.4781792242120385e-6
16.62	1.4718840915985925e-6	1.8513042251029806e-39	1.4718840915985925e-6
16.63	1.4655924901639395e-6	1.8513042251029806e-39	1.4655924901639395e-6
16.64	1.459304481373779e-6	1.8513042251029806e-39	1.459304481373779e-6
16.65	1.4530201267881939e-6	1.8513042251029806e-39	1.4530201267881939e-6
16.66	1.446739488061623e-6	1.8513042251029806e-39	1.446739488061623e-6
16.67	1.4404626269428662e-6	1.8513042251029806e-39	1.4404626269428662e-6
16.68	1.4341896052750621e-6	1.8513042251029806e-39	1.4341896052750621e-6
16.69	1.4279204849956734e-6	1.8513042251029806e-39	1.4279204849956734e-6
16.7	1.4216553281364865e-6	1.8513042251029806e-39	1.4216553281364865e-6
16.71	1.4153941968235847e-6	1.8513042251029806e-39	1.4153941968235847e-6
16.72	1.4091371532773501e-6	1.8513042251029806e-39	1.4091371532773501e-6
16.73	1.4028842598124335e-6	1.8513042251029806e-39	1.4028842598124335e-6
16.74	1.3966355788377609e-6	1.8513042251029806e-39	1.3966355788377609e-6
16.75	1.3903911728564986e-6	1.8513042251029806e-39	1.3903911728564986e-6
16.76	1.3841511044660575e-6	1.8513042251029806e-39	1.3841511044660575e-6
16.77	1.3779154363580707e-6	1.8513042251029806e-39	1.3779154363580707e-6
16.78	1.371684231318375e-6	1.8513042251029806e-39	1.371684231318375e-6
16.79	1.3654575522270055e-6	1.8513042251029806e-39	1.3654575522270055e-6
16.8	1.3592354620581703e-6	1.8513042251029806e-39	1.3592354620581703e-6
16.81	1.3530180238802488e-6	1.8513042251029806e-39	1.3530180238802488e-6
16.82	1.346805300855757e-6	1.8513042251029806e-39	1.346805300855757e-6
16.83	1.3405973562413536e-6	1.8513042251029806e-39	1.3405973562413536e-6
16.84	1.3343942533877997e-6	1.8513042251029806e-39	1.3343942533877997e-6
16.85	1.3281960557399636e-6	1.8513042251029806e-39	1.3281960557399636e-6
16.86	1.3220028268367937e-6	1.8513042251029806e-39	1.3220028268367937e-6
16.87	1.3158146303112942e-6	1.8513042251029806e-39	1.3158146303112942e-6
16.88	1.3096315298905243e-6	1.8513042251029806e-39	1.3096315298905243e-6
16.89	1.3034535893955625e-6	1.8513042251029806e-39	1.3034535893955625e-6
16.9	1.2972808727415034e-6	1.8513042251029806e-39	1.2972808727415034e-6
16.91	1.2911134439374221e-6	1.8513042251029806e-39	1.2911134439374221e-6
16.92	1.2849513670863718e-6	1.8513042251029806e-39	1.2849513670863718e-6
16.93	1.2787947063853555e-6	1.8513042251029806e-39	1.2787947063853555e-6
16.94	1.2726435261252989e-6	1.8513042251029806e-39	1.2726435261252989e-6
16.95	1.2664978906910466e-6	1.8513042251029806e-39	1.2664978906910466e-6
16.96	1.2603578645613227e-6	1.8513042251029806e-39	1.2603578645613227e-6
16.97	1.2542235123087248e-6	1.8513042251029806e-39	1.2542235123087248e-6
16.98	1.2480948985996884e-6	1.8513042251029806e-39	1.2480948985996884e-6
16.99	1.241972088194479e-6	1.8513042251029806e-39	1.241972088194479e-6
17.0	1.2358551459471505e-6	1.8513042251029806e-39	1.2358551459471505e-6
17.01	1.2297441368055407e-6	1.8513042251029806e-39	1.2297441368055407e-6
17.02	1.223639125811237e-6	1.8513042251029806e-39	1.223639125811237e-6
17.03	1.2175401780995463e-6	1.8513042251029806e-39	1.2175401780995463e-6
17.04	1.2114473588994863e-6	1.8513042251029806e-39	1.2114473588994863e-6
17.05	1.2053607335337408e-6	1.8513042251029806e-39	1.2053607335337408e-6
17.06	1.1992803674186513e-6	1.8513042251029806e-39	1.1992803674186513e-6
17.07	1.1932063260641728e-6	1.8513042251029806e-39	1.1932063260641728e-6
17.08	1.1871386750738628e-6	1.8513042251029806e-39	1.1871386750738628e-6
17.09	1.1810774801448376e-6	1.8513042251029806e-39	1.1810774801448376e-6
17.1	1.175022807067756e-6	1.8513042251029806e-39	1.175022807067756e-6
17.11	1.1689747217267865e-6	1.8513042251029806e-39	1.1689747217267865e-6
17.12	1.162933290099567e-6	1.8513042251029806e-39	1.162933290099567e-6
17.13	1.156898578257192e-6	1.8513042251029806e-39	1.156898578257192e-6
17.14	1.1508706523641625e-6	1.8513042251029806e-39	1.1508706523641625e-6
17.15	1.1448495786783714e-6	1.8513042251029806e-39	1.1448495786783714e-6
17.16	1.1388354235510528e-6	1.8513042251029806e-39	1.1388354235510528e-6
17.17	1.1328282534267628e-6	1.8513042251029806e-39	1.1328282534267628e-6
17.18	1.1268281348433413e-6	1.8513042251029806e-39	1.1268281348433413e-6
17.19	1.1208351344318651e-6	1.8513042251029806e-39	1.1208351344318651e-6
17.2	1.1148493189166303e-6	1.8513042251029806e-39	1.1148493189166303e-6
17.21	1.1088707551150988e-6	1.8513042251029806e-39	1.1088707551150988e-6
17.22	1.1028995099378735e-6	1.8513042251029806e-39	1.1028995099378735e-6
17.23	1.0969356503886466e-6	1.8513042251029806e-39	1.0969356503886466e-6
17.24	1.0909792435641737e-6	1.8513042251029806e-39	1.0909792435641737e-6
17.25	1.085030356654217e-6	1.8513042251029806e-39	1.085030356654217e-6
17.26	1.0790890569415193e-6	1.8513042251029806e-39	1.0790890569415193e-6
17.27	1.0731554118017538e-6	1.8513042251029806e-39	1.0731554118017538e-6
17.28	1.0672294887034746e-6	1.8513042251029806e-39	1.0672294887034746e-6
17.29	1.0613113552080856e-6	1.8513042251029806e-39	1.0613113552080856e-6
17.3	1.055401078969778e-6	1.8513042251029806e-39	1.055401078969778e-6
17.31	1.0494987277355024e-6	1.8513042251029806e-39	1.0494987277355024e-6
17.32	1.0436043693448984e-6	1.8513042251029806e-39	1.0436043693448984e-6
17.33	1.0377180717302687e-6	1.8513042251029806e-39	1.0377180717302687e-6
17.34	1.0318399029165063e-6	1.8513042251029806e-39	1.0318399029165063e-6
17.35	1.02596993102106e-6	1.8513042251029806e-39	1.02596993102106e-6
17.36	1.0201082242538725e-6	1.8513042251029806e-39	1.0201082242538725e-6
17.37	1.014254850917323e-6	1.8513042251029806e-39	1.014254850917323e-6
17.38	1.0084098794061827e-6	1.8513042251029806e-39	1.0084098794061827e-6
17.39	1.0025733782075435e-6	1.8513042251029806e-39	1.0025733782075435e-6
17.4	9.967454159007734e-7	1.8513042251029806e-39	9.967454159007734e-7
17.41	9.909260611574409e-7	1.8513042251029806e-39	9.909260611574409e-7
17.42	9.85115382741268e-7	1.8513042251029806e-39	9.85115382741268e-7
17.43	9.793134495080591e-7	1.8513042251029806e-39	9.793134495080591e-7
17.44	9.735203304056321e-7	1.8513042251029806e-39	9.735203304056321e-7
17.45	9.677360944737645e-7	1.8513042251029806e-39	9.677360944737645e-7
17.46	9.61960810844108e-7	1.8513042251029806e-39	9.61960810844108e-7
17.47	9.56194548740137e-7	1.8513042251029806e-39	9.56194548740137e-7
17.48	9.504373774770574e-7	1.8513042251029806e-39	9.504373774770574e-7
17.49	9.446893664617519e-7	1.8513042251029806e-39	9.446893664617519e-7
17.5	9.389505851926849e-7	1.8513042251029806e-39	9.389505851926849e-7
17.51	9.332211032598422e-7	1.8513042251029806e-39	9.332211032598422e-7
17.52	9.275009903446417e-7	1.8513042251029806e-39	9.275009903446417e-7
17.53	9.217903162198465e-7	1.8513042251029806e-39	9.217903162198465e-7
17.54	9.160891507494975e-7	1.8513042251029806e-39	9.160891507494975e-7
17.55	9.103975638888052e-7	1.8513042251029806e-39	9.103975638888052e-7
17.56	9.047156256840833e-7	1.8513042251029806e-39	9.047156256840833e-7
17.57	8.990434062726361e-7	1.8513042251029806e-39	8.990434062726361e-7
17.58	8.93380975882684e-7	1.8513042251029806e-39	8.93380975882684e-7
17.59	8.877284048332508e-7	1.8513042251029806e-39	8.877284048332508e-7
17.6	8.820857635340774e-7	1.8513042251029806e-39	8.820857635340774e-7
17.61	8.764531224855161e-7	1.8513042251029806e-39	8.764531224855161e-7
17.62	8.708305522784192e-7	1.8513042251029806e-39	8.708305522784192e-7
17.63	8.652181235940461e-7	1.8513042251029806e-39	8.652181235940461e-7
17.64	8.596159072039365e-7	1.8513042251029806e-39	8.596159072039365e-7
17.65	8.540239739698145e-7	1.8513042251029806e-39	8.540239739698145e-7
17.66	8.484423948434544e-7	1.8513042251029806e-39	8.484423948434544e-7
17.67	8.428712408665759e-7	1.8513042251029806e-39	8.428712408665759e-7
17.68	8.373105831707153e-7	1.8513042251029806e-39	8.373105831707153e-7
17.69	8.317604929770915e-7	1.8513042251029806e-39	8.317604929770915e-7
17.7	8.262210415964924e-7	1.8513042251029806e-39	8.262210415964924e-7
17.71	8.206923004291213e-7	1.8513042251029806e-39	8.206923004291213e-7
17.72	8.151743409644779e-7	1.8513042251029806e-39	8.151743409644779e-7
17.73	8.096672347812012e-7	1.8513042251029806e-39	8.096672347812012e-7
17.74	8.041710535469356e-7	1.8513042251029806e-39	8.041710535469356e-7
17.75	7.986858690181691e-7	1.8513042251029806e-39	7.986858690181691e-7
17.76	7.932117530400902e-7	1.8513042251029806e-39	7.932117530400902e-7
17.77	7.877487775464247e-7	1.8513042251029806e-39	7.877487775464247e-7
17.78	7.822970145592643e-7	1.8513042251029806e-39	7.822970145592643e-7
17.79	7.768565361889131e-7	1.8513042251029806e-39	7.768565361889131e-7
17.8	7.714274146336974e-7	1.8513042251029806e-39	7.714274146336974e-7
17.81	7.660097221798036e-7	1.8513042251029806e-39	7.660097221798036e-7
17.82	7.606035312010779e-7	1.8513042251029806e-39	7.606035312010779e-7
17.83	7.55208914158852e-7	1.8513042251029806e-39	7.55208914158852e-7
17.84	7.49825943601733e-7	1.8513042251029806e-39	7.49825943601733e-7
17.85	7.444546921654141e-7	1.8513042251029806e-39	7.444546921654141e-7
17.86	7.390952325724638e-7	1.8513042251029806e-39	7.390952325724638e-7
17.87	7.337476376321034e-7	1.8513042251029806e-39	7.337476376321034e-7
17.88	7.284119802400025e-7	1.8513042251029806e-39	7.284119802400025e-7
17.89	7.230883333780344e-7	1.8513042251029806e-39	7.230883333780344e-7
17.9	7.177767701140593e-7	1.8513042251029806e-39	7.177767701140593e-7
17.91	7.124773636016644e-7	1.8513042251029806e-39	7.124773636016644e-7
17.92	7.071901870799308e-7	1.8513042251029806e-39	7.071901870799308e-7
17.93	7.019153138731693e-7	1.8513042251029806e-39	7.019153138731693e-7
17.94	6.966528173906502e-7	1.8513042251029806e-39	6.966528173906502e-7
17.95	6.914027711263416e-7	1.8513042251029806e-39	6.914027711263416e-7
17.96	6.861652486586134e-7	1.8513042251029806e-39	6.861652486586134e-7
17.97	6.809403236499594e-7	1.8513042251029806e-39	6.809403236499594e-7
17.98	6.757280698466829e-7	1.8513042251029806e-39	6.757280698466829e-7
17.99	6.705285610785995e-7	1.8513042251029806e-39	6.705285610785995e-7
18.0	6.65341871258702e-7	1.8513042251029806e-39	6.65341871258702e-7
18.01	6.601680743828428e-7	1.8513042251029806e-39	6.601680743828428e-7
18.02	6.550072445293837e-7	1.8513042251029806e-39	6.550072445293837e-7
18.03	6.498594558588401e-7	1.8513042251029806e-39	6.498594558588401e-7
18.04	6.447247826135252e-7	1.8513042251029806e-39	6.447247826135252e-7
18.05	6.396032991171605e-7	1.8513042251029806e-39	6.396032991171605e-7
18.06	6.344950797744982e-7	1.8513042251029806e-39	6.344950797744982e-7
18.07	6.294001990709039e-7	1.8513042251029806e-39	6.294001990709039e-7
18.08	6.243187315719545e-7	1.8513042251029806e-39	6.243187315719545e-7
18.09	6.192507519229913e-7	1.8513042251029806e-39	6.192507519229913e-7
18.1	6.141963348486867e-7	1.8513042251029806e-39	6.141963348486867e-7
18.11	6.091555551525784e-7	1.8513042251029806e-39	6.091555551525784e-7
18.12	6.041284877165844e-7	1.8513042251029806e-39	6.041284877165844e-7
18.13	5.991152075005235e-7	1.8513042251029806e-39	5.991152075005235e-7
18.14	5.941157895415875e-7	1.8513042251029806e-39	5.941157895415875e-7
18.15	5.891303089538271e-7	1.8513042251029806e-39	5.891303089538271e-7
18.16	5.841588409275896e-7	1.8513042251029806e-39	5.841588409275896e-7
18.17	5.792014607289625e-7	1.8513042251029806e-39	5.792014607289625e-7
18.18	5.742582436991807e-7	1.8513042251029806e-39	5.742582436991807e-7
18.19	5.693292652540125e-7	1.8513042251029806e-39	5.693292652540125e-7
18.2	5.644146008831389e-7	1.8513042251029806e-39	5.644146008831389e-7
18.21	5.595143261494875e-7	1.8513042251029806e-39	5.595143261494875e-7
18.22	5.546285166885667e-7	1.8513042251029806e-39	5.546285166885667e-7
18.23	5.497572482077488e-7	1.8513042251029806e-39	5.497572482077488e-7
18.24	5.449005964855552e-7	1.8513042251029806e-39	5.449005964855552e-7
18.25	5.40058637370886e-7	1.8513042251029806e-39	5.40058637370886e-7
18.26	5.35231446782248e-7	1.8513042251029806e-39	5.35231446782248e-7
18.27	5.304191007069343e-7	1.8513042251029806e-39	5.304191007069343e-7
18.28	5.256216752001755e-7	1.8513042251029806e-39	5.256216752001755e-7
18.29	5.208392463842738e-7	1.8513042251029806e-39	5.208392463842738e-7
18.3	5.160718904476787e-7	1.8513042251029806e-39	5.160718904476787e-7
18.31	5.113196836440557e-7	1.8513042251029806e-39	5.113196836440557e-7
18.32	5.065827022912893e-7	1.8513042251029806e-39	5.065827022912893e-7
18.33	5.018610227704769e-7	1.8513042251029806e-39	5.018610227704769e-7
18.34	4.971547215248537e-7	1.8513042251029806e-39	4.971547215248537e-7
18.35	4.924638750587029e-7	1.8513042251029806e-39	4.924638750587029e-7
18.36	4.877885599362038e-7	1.8513042251029806e-39	4.877885599362038e-7
18.37	4.831288527802352e-7	1.8513042251029806e-39	4.831288527802352e-7
18.38	4.784848302711468e-7	1.8513042251029806e-39	4.784848302711468e-7
18.39	4.738565691454563e-7	1.8513042251029806e-39	4.738565691454563e-7
18.4	4.692441461945203e-7	1.8513042251029806e-39	4.692441461945203e-7
18.41	4.6464763826312324e-7	1.8513042251029806e-39	4.6464763826312324e-7
18.42	4.600671222480341e-7	1.8513042251029806e-39	4.600671222480341e-7
18.43	4.55502675096487e-7	1.8513042251029806e-39	4.55502675096487e-7
18.44	4.5095437380459626e-7	1.8513042251029806e-39	4.5095437380459626e-7
18.45	4.4642229541572495e-7	1.8513042251029806e-39	4.4642229541572495e-7
18.46	4.4190651701875615e-7	1.8513042251029806e-39	4.4190651701875615e-7
18.47	4.374071157463193e-7	1.8513042251029806e-39	4.374071157463193e-7
18.48	4.3292416877291404e-7	1.8513042251029806e-39	4.3292416877291404e-7
18.49	4.2845775331297795e-7	1.8513042251029806e-39	4.2845775331297795e-7
18.5	4.240079466188464e-7	1.8513042251029806e-39	4.240079466188464e-7
18.51	4.195748259786459e-7	1.8513042251029806e-39	4.195748259786459e-7
18.52	4.151584687140794e-7	1.8513042251029806e-39	4.151584687140794e-7
18.53	4.1075895217811373e-7	1.8513042251029806e-39	4.1075895217811373e-7
18.54	4.063763537525792e-7	1.8513042251029806e-39	4.063763537525792e-7
18.55	4.020107508456376e-7	1.8513042251029806e-39	4.020107508456376e-7
18.56	3.976622208891622e-7	1.8513042251029806e-39	3.976622208891622e-7
18.57	3.9333084133597066e-7	1.8513042251029806e-39	3.9333084133597066e-7
18.58	3.890166896569596e-7	1.8513042251029806e-39	3.890166896569596e-7
18.59	3.847198433380778e-7	1.8513042251029806e-39	3.847198433380778e-7
18.6	3.8044037987718556e-7	1.8513042251029806e-39	3.8044037987718556e-7
18.61	3.76178376780748e-7	1.8513042251029806e-39	3.76178376780748e-7
18.62	3.7193391156037516e-7	1.8513042251029806e-39	3.7193391156037516e-7
18.63	3.6770706172921e-7	1.8513042251029806e-39	3.6770706172921e-7
18.64	3.6349790479812247e-7	1.8513042251029806e-39	3.6349790479812247e-7
18.65	3.5930651827174276e-7	1.8513042251029806e-39	3.5930651827174276e-7
18.66	3.551329796442777e-7	1.8513042251029806e-39	3.551329796442777e-7
18.67	3.5097736639514395e-7	1.8513042251029806e-39	3.5097736639514395e-7
18.68	3.468397559843715e-7	1.8513042251029806e-39	3.468397559843715e-7
18.69	3.4272022584777586e-7	1.8513042251029806e-39	3.4272022584777586e-7
18.7	3.3861885339190464e-7	1.8513042251029806e-39	3.3861885339190464e-7
18.71	3.3453571598870535e-7	1.8513042251029806e-39	3.3453571598870535e-7
18.72	3.3047089096994475e-7	1.8513042251029806e-39	3.3047089096994475e-7
18.73	3.2642445562131566e-7	1.8513042251029806e-39	3.2642445562131566e-7
18.74	3.2239648717626506e-7	1.8513042251029806e-39	3.2239648717626506e-7
18.75	3.1838706280947134e-7	1.8513042251029806e-39	3.1838706280947134e-7
18.76	3.143962596300034e-7	1.8513042251029806e-39	3.143962596300034e-7
18.77	3.104241546740979e-7	1.8513042251029806e-39	3.104241546740979e-7
18.78	3.0647082489755104e-7	1.8513042251029806e-39	3.0647082489755104e-7
18.79	3.025363471677108e-7	1.8513042251029806e-39	3.025363471677108e-7
18.8	2.986207982550125e-7	1.8513042251029806e-39	2.986207982550125e-7
18.81	2.9472425482406936e-7	1.8513042251029806e-39	2.9472425482406936e-7
18.82	2.9084679342424455e-7	1.8513042251029806e-39	2.9084679342424455e-7
18.83	2.869884904797187e-7	1.8513042251029806e-39	2.869884904797187e-7
18.84	2.8314942227897084e-7	1.8513042251029806e-39	2.8314942227897084e-7
18.85	2.7932966496368024e-7	1.8513042251029806e-39	2.7932966496368024e-7
18.86	2.755292945169746e-7	1.8513042251029806e-39	2.755292945169746e-7
18.87	2.7174838675099286e-7	1.8513042251029806e-39	2.7174838675099286e-7
18.88	2.6798701729373206e-7	1.8513042251029806e-39	2.6798701729373206e-7
18.89	2.642452615750928e-7	1.8513042251029806e-39	2.642452615750928e-7
18.9	2.6052319481211036e-7	1.8513042251029806e-39	2.6052319481211036e-7
18.91	2.5682089199327e-7	1.8513042251029806e-39	2.5682089199327e-7
18.92	2.5313842786188484e-7	1.8513042251029806e-39	2.5313842786188484e-7
18.93	2.4947587689843356e-7	1.8513042251029806e-39	2.4947587689843356e-7
18.94	2.458333133017969e-7	1.8513042251029806e-39	2.458333133017969e-7
18.95	2.4221081096932515e-7	1.8513042251029806e-39	2.4221081096932515e-7
18.96	2.386084434756163e-7	1.8513042251029806e-39	2.386084434756163e-7
18.97	2.350262840499504e-7	1.8513042251029806e-39	2.350262840499504e-7
18.98	2.3146440555223475e-7	1.8513042251029806e-39	2.3146440555223475e-7
18.99	2.2792288044738934e-7	1.8513042251029806e-39	2.2792288044738934e-7
19.0	2.2440178077800706e-7	1.8513042251029806e-39	2.2440178077800706e-7
19.01	2.2090117813519833e-7	1.8513042251029806e-39	2.2090117813519833e-7
19.02	2.1742114362743896e-7	1.8513042251029806e-39	2.1742114362743896e-7
19.03	2.1396174784727687e-7	1.8513042251029806e-39	2.1396174784727687e-7
19.04	2.1052306083573667e-7	1.8513042251029806e-39	2.1052306083573667e-7
19.05	2.0710515204419905e-7	1.8513042251029806e-39	2.0710515204419905e-7
19.06	2.0370809029358683e-7	1.8513042251029806e-39	2.0370809029358683e-7
19.07	2.0033194373058834e-7	1.8513042251029806e-39	2.0033194373058834e-7
19.08	1.9697677978070727e-7	1.8513042251029806e-39	1.9697677978070727e-7
19.09	1.9364266509782416e-7	1.8513042251029806e-39	1.9364266509782416e-7
19.1	1.9032966551000324e-7	1.8513042251029806e-39	1.9032966551000324e-7
19.11	1.8703784596118036e-7	1.8513042251029806e-39	1.8703784596118036e-7
19.12	1.83767270448376e-7	1.8513042251029806e-39	1.83767270448376e-7
19.13	1.8051800195403582e-7	1.8513042251029806e-39	1.8051800195403582e-7
19.14	1.7729010237302126e-7	1.8513042251029806e-39	1.7729010237302126e-7
19.15	1.7408363243378447e-7	1.8513042251029806e-39	1.7408363243378447e-7
19.16	1.7089865161313947e-7	1.8513042251029806e-39	1.7089865161313947e-7
19.17	1.677352180440486e-7	1.8513042251029806e-39	1.677352180440486e-7
19.18	1.6459338841571157e-7	1.8513042251029806e-39	1.6459338841571157e-7
19.19	1.6147321786520744e-7	1.8513042251029806e-39	1.6147321786520744e-7
19.2	1.5837475985984907e-7	1.8513042251029806e-39	1.5837475985984907e-7
19.21	1.552980660692711e-7	1.8513042251029806e-39	1.552980660692711e-7
19.22	1.522431862262231e-7	1.8513042251029806e-39	1.522431862262231e-7
19.23	1.4921016797483584e-7	1.8513042251029806e-39	1.4921016797483584e-7
19.24	1.461990567050562e-7	1.8513042251029806e-39	1.461990567050562e-7
19.25	1.4320989537170425e-7	1.8513042251029806e-39	1.4320989537170425e-7
19.26	1.4024272429648218e-7	1.8513042251029806e-39	1.4024272429648218e-7
19.27	1.3729758095098308e-7	1.8513042251029806e-39	1.3729758095098308e-7
19.28	1.343744997185284e-7	1.8513042251029806e-39	1.343744997185284e-7
19.29	1.3147351163236965e-7	1.8513042251029806e-39	1.3147351163236965e-7
19.3	1.285946440874114e-7	1.8513042251029806e-39	1.285946440874114e-7
19.31	1.2573792052227727e-7	1.8513042251029806e-39	1.2573792052227727e-7
19.32	1.2290336006801548e-7	1.8513042251029806e-39	1.2290336006801548e-7
19.33	1.200909771592712e-7	1.8513042251029806e-39	1.200909771592712e-7
19.34	1.1730078110306194e-7	1.8513042251029806e-39	1.1730078110306194e-7
19.35	1.1453277559962242e-7	1.8513042251029806e-39	1.1453277559962242e-7
19.36	1.1178695820886313e-7	1.8513042251029806e-39	1.1178695820886313e-7
19.37	1.0906331975500455e-7	1.8513042251029806e-39	1.0906331975500455e-7
19.38	1.0636184366073796e-7	1.8513042251029806e-39	1.0636184366073796e-7
19.39	1.0368250520079436e-7	1.8513042251029806e-39	1.0368250520079436e-7
19.4	1.0102527066314071e-7	1.8513042251029806e-39	1.0102527066314071e-7
19.41	9.839009640390687e-8	1.8513042251029806e-39	9.839009640390687e-8
19.42	9.577692777973344e-8	1.8513042251029806e-39	9.577692777973344e-8
19.43	9.318569793818584e-8	1.8513042251029806e-39	9.318569793818584e-8
19.44	9.061632644328317e-8	1.8513042251029806e-39	9.061632644328317e-8
19.45	8.806871770875738e-8	1.8513042251029806e-39	8.806871770875738e-8
19.46	8.554275920619303e-8	1.8513042251029806e-39	8.554275920619303e-8
19.47	8.30383194085459e-8	1.8513042251029806e-39	8.30383194085459e-8
19.48	8.055524542117084e-8	1.8513042251029806e-39	8.055524542117084e-8
19.49	7.80933602421768e-8	1.8513042251029806e-39	7.80933602421768e-8
19.5	7.565245958084951e-8	1.8513042251029806e-39	7.565245958084951e-8
19.51	7.323230814647634e-8	1.8513042251029806e-39	7.323230814647634e-8
19.52	7.083263529889884e-8	1.8513042251029806e-39	7.083263529889884e-8
19.53	6.845312992525409e-8	1.8513042251029806e-39	6.845312992525409e-8
19.54	6.609343437256962e-8	1.8513042251029806e-39	6.609343437256962e-8
19.55	6.375313722043427e-8	1.8513042251029806e-39	6.375313722043427e-8
19.56	6.143176461818243e-8	1.8513042251029806e-39	6.143176461818243e-8
19.57	5.9128769831343993e-8	1.8513042251029806e-39	5.9128769831343993e-8
19.58	5.6843520535013063e-8	1.8513042251029806e-39	5.6843520535013063e-8
19.59	5.457528324583713e-8	1.8513042251029806e-39	5.457528324583713e-8
19.6	5.2323204083151064e-8	1.8513042251029806e-39	5.2323204083151064e-8
19.61	5.008628476827689e-8	1.8513042251029806e-39	5.008628476827689e-8
19.62	4.7863352371279445e-8	1.8513042251029806e-39	4.7863352371279445e-8
19.63	4.565302073703317e-8	1.8513042251029806e-39	4.565302073703317e-8
19.64	4.345364067267506e-8	1.8513042251029806e-39	4.345364067267506e-8
19.65	4.126323470195355e-8	1.8513042251029806e-39	4.126323470195355e-8
19.66	3.9079410229237205e-8	1.8513042251029806e-39	3.9079410229237205e-8
19.67	3.689924185909026e-8	1.8513042251029806e-39	3.689924185909026e-8
19.68	3.471910858469555e-8	1.8513042251029806e-39	3.471910858469555e-8
19.69	3.2534463100170266e-8	1.8513042251029806e-39	3.2534463100170266e-8
19.7	3.033949571167679e-8	1.8513042251029806e-39	3.033949571167679e-8
19.71	2.8126628291214892e-8	1.8513042251029806e-39	2.8126628291214892e-8
19.72	2.5885721531945404e-8	1.8513042251029806e-39	2.5885721531945404e-8
19.73	2.360277120141683e-8	1.8513042251029806e-39	2.360277120141683e-8
19.74	2.1257628667443438e-8	1.8513042251029806e-39	2.1257628667443438e-8
19.75	1.881968501186448e-8	1.8513042251029806e-39	1.881968501186448e-8
19.76	1.623876254264924e-8	1.8513042251029806e-39	1.623876254264924e-8
19.77	1.3422591268532916e-8	1.8513042251029806e-39	1.3422591268532916e-8
19.78	1.016455145249517e-8	1.8513042251029806e-39	1.016455145249517e-8
19.79	5.734907351617489e-9	1.8513042251029806e-39	5.734907351617489e-9
19.8	1.8513042251029806e-39	1.8513042251029806e-39	3.702608450205961e-39


==> anc/GSnuF.txt <==
GSnuF excluding solar contribution - P. Martinez-Mirave and I. Tamborra
Energy [MeV] 	 low-mass flux [s-1 cm-2 MeV-1] 	 intermediate-mass flux [s-1 cm-2 MeV-1] 	 high-mass flux [s-1 cm-2 MeV-1] 	 total flux [s-1 cm-2 MeV-1]
0.001	0.01790868148978887	11571.597578157438	0.00265111679258277	11571.61813795572
0.0015	0.040241851810281476	23314.18861214923	0.005961407445112808	23314.234815408487
0.002	0.07144746059584249	34398.62257620017	0.010591778671746727	34398.704615439434
0.0025	0.11149046547002507	43647.22621248346	0.0165399260580149	43647.354242874986
0.003	0.16033585889338553	50806.35153830486	0.02380354644562995	50806.5356777102
0.0035	0.2179486681521488	56058.91002061606	0.03238033795597205	56059.16034962217
0.004	0.28429395534677315	59688.55876232363	0.04226799999974488	59688.88532427897
0.0045	0.3593368173804387	62000.16122855617	0.05346423328168942	62000.57402960683
0.005	0.4430423859474624	63266.28351637566	0.06596673980315808	63266.79252550141
0.0055	0.5353758275216437	63552.53087892484	0.07977322286363664	63553.14602797522
0.006	0.6363023433445401	62927.24192373071	0.09488138706169891	62927.97310746112
0.0065	0.7457871694136744	61625.42247036376	0.11128893829563206	61626.279546471465
0.007	0.863795576470672	59837.411033758515	0.12899358376386216	59838.40382291875
0.0075	0.9902928699893288	57714.06792799378	0.14799303196524988	57715.20621389573
0.008	1.125244390163608	55374.817355181665	0.168284992699302	55376.11088456453
0.0085	1.2686155118955678	53058.02275156009	0.18986717706632336	53059.481234249055
0.009	1.4203716447832155	50875.76782631056	0.2127372974675279	50877.400935252816
0.0095	1.580478233108296	48819.83581342669	0.23689306760512008	48821.6531847274
0.01	1.7489007558240002	46882.070604319866	0.26233220248235445	46884.08183727817
0.02	6.810841500424357	24151.82216813034	1.0371141219263602	24159.67012375269
0.03	14.912831093277397	13523.717619340161	2.306185490977379	13540.936635924416
0.04	25.78737859571854	7434.999082748345	4.051594180078447	7464.838055524143
0.05	39.17244535548212	4082.840050844888	6.25559613123841	4128.268092331608
0.06	54.811390816934804	2256.5293010757364	8.900655270936817	2320.241347163608
0.07	72.4529110625373	1268.188183342702	11.969443413219825	1352.610537818459
0.08	91.8509689028362	753.8341240630191	15.44484015256268	861.1299331184181
0.09	112.76471410213546	488.11444487223326	19.309932745257512	620.1890917196262
0.1	134.95839204402347	357.9946001366126	23.548015977709042	516.501008158345
0.11	158.20123879490401	303.6710350552253	28.142593671734232	490.01486752186344
0.12	182.26736006571088	290.72886455309487	33.077373835518195	506.0735984543239
0.13	206.93559108195294	300.2410827289893	38.33627288857141	545.5129466995137
0.14	231.9893336138465	321.90507640075066	43.90341407717592	597.7978240917731
0.15	257.2163655974059	350.4951730729712	49.76312723802891	657.474665908406
0.16	282.4086176403739	383.03978889092645	55.89994852865055	721.3483550599508
0.17	307.3619092685792	417.799098190462	62.29862011806971	787.459627577111
0.18	331.87563589111227	453.7313636011066	68.94408982967612	854.551089321895
0.19	355.7523949945483	490.18070119104163	75.82151072600284	921.7546069115929
0.2	378.7975367973724	526.7016932488801	82.916240622392	988.4154706686446
0.21	400.8186201890249	562.9617787130347	90.21384101914836	1053.994239921208
0.22	421.6247487931388	598.6928178600091	97.70007783887176	1118.0176444920196
0.23	441.02575372023114	633.6596968057393	105.36091924087918	1180.0463697668495
0.24	458.8311780502335	667.6438510675903	113.18253505614999	1239.657564173974
0.25	474.8490016643622	700.4352470888341	121.1512955574763	1296.4355443106726
0.26	488.884021332521	731.8270065723063	129.25376992756125	1349.9647978323887
0.27	500.7357659922232	761.6113803394875	137.4767243235058	1399.8238706552165
0.28	510.19577447157377	789.5761933366582	145.80711939214612	1445.5790872003781
0.29	517.0439815850383	815.5011144554888	154.23210702294332	1486.7772030634706
0.3	521.0438295020815	839.1531813830691	162.73902601778383	1522.9360369029346
0.31	521.9355100673741	860.2809467895072	171.31539647520353	1553.531853332085
0.32	519.4263853056017	878.6063550494794	179.94891065024458	1577.9816510053258
0.33	513.1769990829786	893.8130162842659	188.627421814389	1595.6174371816335
0.34	502.7799137481525	905.5285192881222	197.33892602044818	1605.647359056723
0.35	487.72627995214526	913.2965302604042	206.071533924995	1607.0943441375446
0.36	467.35011675273074	916.530325529608	214.81342409035577	1598.6938663726946
0.37	440.7288288777969	914.4298524814154	223.55275997834676	1578.7114413375589
0.38	406.48856147408145	905.8194769726006	232.27752807288448	1544.5855665195666
0.384	390.3695047195477	902.6304721984275	235.76251686800296	1528.7624937859782
0.39	362.37101409718184	888.7869187299304	240.97517842878142	1492.133111255894
0.4	304.058532949056	859.7040033282777	249.63165111055295	1413.3941873878866
0.41	220.60656094836781	809.4198573198987	258.22759452851255	1288.254012796779
0.42	0.139425930968196	644.6642003137579	266.6603023479146	911.4639285926406
0.43	0.14374643439483845	663.3510721757482	275.2157750825064	938.7105936926495
0.44	0.14801825618655046	681.7028897225674	283.7017946660203	965.5527026447743
0.45	0.152236211406317	699.6913538899723	292.108824754349	991.9524148557275
0.46	0.15639523012166465	717.2881675103519	300.4275115696147	1017.8720743100882
0.47	0.160490357186976	734.4648847193243	308.6486799923305	1043.2740550688418
0.48	0.16451675200988705	751.1927174580969	316.76332860380273	1068.1205628139096
0.49	0.16846968830040676	767.4422832533273	324.76262329811146	1092.3733762397392
0.5	0.17234455380125382	783.1832711009152	332.63788890660084	1115.9935045613174
0.51	0.1761368499214208	798.383990290004	340.3805979671094	1138.940725107035
0.52	0.1798421916489038	813.0107504223417	347.98235551121263	1161.1729481252032
0.53	0.18345630699293916	827.0269834535723	355.434877502871	1182.6453172634363
0.54	0.18697503669333965	840.391970450247	362.72995986215733	1203.3089053490976
0.55	0.19039433382847476	853.0589280543769	369.8594320905524	1223.1087544787579
0.56	0.19371026339160044	864.972013557823	376.8150849507335	1241.980808771948
0.57	0.19691900183252042	876.0613949935123	383.58855175097625	1259.846865746321
0.58	0.20001683656123034	886.2346003985853	390.1711004539699	1276.6057176891163
0.59	0.20300016540981786	895.3600089549931	396.5532375060227	1292.1162466264254
0.6	0.2058654960484631	903.2314789871581	402.7238597821962	1306.1612042654028
0.61	0.20860944508208976	909.4783166045994	408.668097146949	1318.3550231966306
0.62	0.21122873815504242	913.258066647472	414.3599532935617	1327.8292486791888
0.63	0.21372020841586814	911.092954946842	419.7104816514267	1331.0171568066846
0.64	0.2160807959548847	909.348457027952	424.8666784306204	1334.4312162545273
0.65	0.2183075469090588	920.617051588196	430.1248629070293	1350.9602220421343
0.66	0.2203976124833107	931.401696414685	435.1566114911192	1366.7787055182876
0.67	0.2223482478789615	941.6911888440626	439.9566888071143	1381.8702258990559
0.68	0.22415681111882022	951.4746996875696	444.52003418455223	1396.2188906832407
0.69	0.22582076175702318	960.7417692511353	448.8417597936618	1409.809349806554
0.7	0.22733765946012427	969.4823029598899	452.91714859539525	1422.6267892147453
0.71	0.2287051621049244	977.6865648309042	456.7416519397331	1434.6569219327423
0.72	0.22992102505896994	985.345177223885	460.31088750352944	1445.8859857524735
0.73	0.23098309828144573	992.4491099657769	463.6206361167918	1456.30072918085
0.74	0.23188932453921124	998.9896754978663	466.6668388563678	1465.8884036787733
0.75	0.23263773706503066	1004.9585216669395	469.4455936684595	1474.636753072464
0.76	0.23322645695450284	1010.3476237146809	471.95315161548535	1482.5340017871208
0.77	0.23365369026660024	1015.1492753578249	474.1859126969271	1489.5688417450185
0.78	0.23391772478715034	1019.3560788345148	476.1404211858063	1495.7304177451083
0.79	0.2340169264079842	1022.9609337720948	477.8133604129536	1501.0083111114564
0.8	0.23394973506661187	1025.9570247074887	479.20154691996714	1505.3925213625223
0.81	0.23371465978289682	1028.3378050519252	480.30192371847915	1508.8734434301873
0.82	0.2333102746993672	1030.096987258082	481.11155339067756	1511.4418509234588
0.83	0.23273521209598982	1031.2285190621235	481.6276092262481	1513.0888635004676
0.84	0.23198815618844879	1031.7265652048698	481.8473659100727	1513.805919271131
0.85	0.23106783563928204	1031.5854844462153	481.76818875270175	1513.5847410345564
0.86	0.2299730150182943	1030.799803361182	481.3875214128765	1512.4172977890767
0.862	1.695740815841614	1052.0438500951514	481.2918719857356	1535.0314628967285
0.87	0.22870248503224844	1029.3641863667892	480.7028718540225	1510.295760705844
0.88	0.22725505130689536	1027.2734013159293	479.71179622368373	1507.2124525909198
0.89	0.22562952145853016	1024.5222798541188	478.41188027912216	1503.1597896546996
0.9	0.22382469013491993	1021.1056715596067	476.8007179001295	1498.130214149871
0.91	0.22183932114848873	1017.0183882234625	474.87588592041664	1492.1161134650276
0.92	0.21967212862897625	1012.2551489391766	472.6349156103266	1485.109736678132
0.93	0.21732175180032587	1006.8105000020183	470.0752579099362	1477.103079663755
0.94	0.2147867273999361	1000.6787313525913	467.1942433665589	1468.08776144655
0.95	0.21206545642457994	993.8537747269626	463.98903441355	1458.0548745969372
0.96	0.20915616447490648	986.3290822203126	460.4565684718789	1446.9948068566664
0.97	0.20605685416206374	978.0974805646943	456.59348967255966	1434.897027091416
0.98	0.20276524758986436	969.1509950449882	452.3960663530521	1421.74982664563
0.99	0.19927871631755995	959.4806351166593	447.86009060903467	1407.5400044420114
1.0	0.19559419537581207	949.0761312431059	442.9807549900901	1392.2524804285717
1.01	0.19170807621674546	937.92560623298	437.75249954482643	1375.8698138540233
1.02	0.18761607506292088	926.0151755598923	432.16882145790765	1358.3716130928628
1.03	0.18331306280481013	913.3284237714674	426.2220327896508	1339.733769623923
1.04	0.17879284982054305	899.8457472079546	419.9029514927325	1319.9274915505075
1.05	0.17404790613777943	885.5434979357021	413.20050030201935	1298.918046143859
1.06	0.16906899287815563	870.3928563572749	406.10117849540904	1276.663103845562
1.07	0.16384466851575327	854.3583209748022	398.58835427116526	1253.1105199144831
1.08	0.15836061445940097	837.3956456145643	390.6412982322328	1228.1953044612565
1.09	0.15259869304057563	819.4489583133078	382.2338334366412	1201.8353904429896
1.1	0.14653559712496977	800.446631350802	373.33240029510523	1173.9255672430322
1.11	0.14014085368265752	780.2951745637914	363.8931963278827	1144.3285117453568
1.12	0.1333737657045659	758.869886365301	353.8577925427024	1112.861052673708
1.13	0.1261785066733265	735.9998488055332	343.14610596058316	1079.2721332727897
1.14	0.1184758134838272	711.4425248569524	331.64449609348816	1043.2054967639244
1.15	0.11014787520813434	684.8375474169026	319.1841126906621	1004.1318079827728
1.16	0.10100810653521755	655.6142854454935	305.4975856677238	961.2128792197525
1.17	0.09073198406149534	622.7803398770998	290.1199244386657	912.990996299827
1.18	0.07866203330276424	584.3251912133891	272.1090957836737	856.5129490303655
1.19	0.0629952466440206	534.7353152058316	248.88172623885538	783.680036691331
1.2	0.029326062583268513	429.9585077752335	199.79706508422987	629.7848989220466
1.21	0.029157994116412737	427.49315845660067	198.65130427685446	626.1736207275716
1.22	0.02897829014484939	424.8571904022192	197.42625547091126	622.3124241632753
1.23	0.02878697319670448	422.05093404511535	196.12207222307688	618.2017932413889
1.24	0.028584069194909526	419.0747695919552	194.73893122001783	613.8422848811679
1.25	0.028369607306437856	415.92912481147533	193.2770312506499	609.2345256694317
1.26	0.028143619775712808	412.61447259071315	191.7365920704913	604.3792082809802
1.27	0.02790614174019408	409.1313282297857	190.11785314451538	599.2770875160413
1.28	0.027657211025851756	405.4802464416096	188.42107225288737	593.9289759055227
1.29	0.027396867919890017	401.66181801786456	186.64652394159899	588.3357388273835
1.3	0.027125154917673956	397.67666611649696	184.79449779722785	582.4982890686424
1.31	0.0268421157690852	393.5254387363581	182.8652962360949	576.4175770882221
1.32	0.026547797164420465	389.20881417138304	180.8592332030515	570.0945951715989
1.33	0.026242246390621143	384.727485789944	178.77663091111563	563.5303589474503
1.34	0.025925511592684868	380.0821595206491	176.61781740979168	556.7259024420334
1.35	0.02559764132545731	375.27354727698236	174.3831235294212	549.682268447729
1.36	0.02525868404731976	370.3023595294584	172.0728794293697	542.4004976428754
1.37	0.024908687546620595	365.16929689100704	169.6874106876493	534.881616266203
1.38	0.024547698289981427	359.87504055609713	167.2270338578581	527.1266221122453
1.39	0.02417576067951056	354.4202414033285	164.69205140501342	519.1364685690214
1.4	0.023792916203384404	348.80550753346785	162.08274591431316	510.91204636398436
1.41	0.023399201774107304	343.03138650643655	159.39937315286102	502.4541588610717
1.42	0.022994650655475648	337.0983591978894	156.64215528691088	493.7635091354557
1.43	0.0225792891257376	331.0068104778135	153.81127116217743	484.84066092911667
1.44	0.02215313564576323	324.7570104963211	150.90684631210618	475.686009944073
1.442	0.3868855829684606	323.71363617468	150.31715301065157	474.41767476830006
1.45	0.02171619910059998	318.34908888327175	147.9289409680709	466.2997460504432
1.46	0.021268476738701206	311.7830045115295	144.87753600792288	456.6818089961911
1.47	0.020809951744560976	305.0585098806819	141.75251640457984	446.8318362370063
1.48	0.020340590363945425	298.1751089352336	138.55365162350688	436.74910114910443
1.49	0.019860338479296528	291.1320068140216	135.28057227049922	426.4324394230001
1.5	0.01936911750437122	283.92804960907114	131.9327420966783	415.88016082325385
1.51	0.018866818696340788	276.5616479612551	128.50942389648932	405.08993867644074
1.52	0.018353299318407002	269.03069967092233	125.00963935161924	394.05869232185995
1.53	0.01782837307835986	261.3324703569655	121.43211774224883	382.78241647229265
1.54	0.017291801719078546	253.46346308756327	117.77523397886128	371.2559888681436
1.55	0.01674328361851889	245.41925107421312	114.03693085218194	359.4729252100136
1.56	0.016182439406036114	237.1942665696774	110.21462093018393	347.42506993926736
1.57	0.015608793600343	228.78153136626773	106.30506131553922	335.1022014754073
1.58	0.015021750861219391	220.17230822360693	102.3041916572726	322.49152163174074
1.59	0.01442056482349123	211.35564339734924	98.2069215545664	309.5769855167391
1.6	0.013804296517905414	202.31775628436853	94.00684691198764	296.33840749287407
1.61	0.013171757086160567	193.0412058562856	89.69586403234328	282.75024164571505
1.62	0.012521431582383927	183.50374988241558	85.26363508280491	268.77990639680286
1.63	0.011851364954575398	173.67669283022389	80.69682469252712	254.38536888770557
1.64	0.01115899902862722	163.52248485907046	75.97798269429649	239.51162655239557
1.65	0.010440924020957105	152.99107265783653	71.08384825982355	224.08536184168105
1.66	0.009692485393504178	142.0141251746504	65.98266642920873	208.00648408925264
1.67	0.008907128791704601	130.49541100534162	60.62971618384101	191.13403431797434
1.68	0.008075234370581134	118.2936719169334	54.95935119430165	173.26109834560563
1.69	0.007181854688771099	105.18937956732954	48.86955043569073	154.06611185770905
1.7	0.00620176405705565	90.81196064037808	42.18809670306578	133.0062591075009
1.71	0.00508647937807114	74.44893491372547	34.58387566341161	109.03789705651513
1.72	0.003717706779094691	54.36089596568606	25.248505055957683	79.61311872842283
1.73	0.0015163908389297823	22.02330704075455	10.220103514170308	32.24492694576379
1.74	6.723341455780329e-6	0.03224421706525642	0.0027230076628571662	0.03497394806956936
1.75	6.784717615654884e-6	0.03253642651213324	0.002747684591159639	0.03529089582090854
1.76	6.846297904150264e-6	0.03282959641670938	0.0027724426295357343	0.035608885344149264
1.77	6.908081796709662e-6	0.033123724451822635	0.0027972815814586967	0.03592791411507804
1.78	6.970068772576895e-6	0.03341880830908679	0.0028222012519873926	0.036247979629846765
1.79	7.03225831474556e-6	0.03371484569863539	0.002847201447744674	0.03656907940469482
1.8	7.09464990990915e-6	0.03401183434887036	0.0028722819768961555	0.03689121097567643
1.81	7.156386204363227e-6	0.03430545409403993	0.002897078002653876	0.037209688482898164
1.82	7.218313477503822e-6	0.03459996992200803	0.0029219497020514617	0.03752913793753699
1.83	7.280431228197744e-6	0.03489537962139211	0.002946896888339707	0.03784955694096001
1.84	7.342738958865132e-6	0.035191680998339456	0.002971919376249792	0.038170943113548114
1.85	7.405236175433142e-6	0.0354888718762937	0.0029970169819735644	0.0384932940944427
1.86	7.467922387290382e-6	0.035786950095765324	0.0030221895231441593	0.038816607541296774
1.87	7.530797107242306e-6	0.03608591351410674	0.0030474368188170165	0.039140881130030995
1.88	7.593859851467381e-6	0.0363857600052916	0.0030727586894512193	0.039466112554594285
1.89	7.657110139474057e-6	0.03668648745969775	0.0030981549568911875	0.039792299526728414
1.9	7.720547494058548e-6	0.03698809378389455	0.0031236254443487072	0.04011943977573732
1.91	7.783317120445199e-6	0.0372862717036279	0.0031488064037191715	0.04044286142446752
1.92	7.846263565126276e-6	0.037585277470337776	0.0031740572742476325	0.040767181008150535
1.93	7.90938636345469e-6	0.037885109052741006	0.0031993778843942104	0.041092396323498676
1.94	7.97268505393336e-6	0.03818576443505188	0.0032247680639277704	0.04141850518403358
1.95	8.036159178176093e-6	0.03848724161678473	0.00325022764390927	0.041745505419872174
1.96	8.099808280868993e-6	0.03878953861255969	0.0032757564566753402	0.0420733948775159
1.97	8.16363190973265e-6	0.039092653451912075	0.0033013543358221945	0.042402171419644
1.98	8.227629615485004e-6	0.039396584179105174	0.003327021116189818	0.04273183292491048
1.99	8.291800951804766e-6	0.03970132885294603	0.0033527566338464104	0.043062377287744244
2.0	8.3561454752956e-6	0.040006885546604885	0.003378560726073137	0.04339380241815331
2.01	8.419725671218344e-6	0.04030853012961589	0.0034040344413748852	0.043720984296662
2.02	8.483468691434803e-6	0.040610935124623444	0.0034295723729834762	0.04404899096629836
2.03	8.547374105686174e-6	0.040914098669872265	0.0034551743636755915	0.04437782040765355
2.04	8.611441486510659e-6	0.04121801891732554	0.0034808402573864305	0.04470747061619848
2.05	8.675670409210142e-6	0.04152269403249694	0.0035065698991955307	0.04503793960210168
2.06	8.740060451817427e-6	0.04182812219428556	0.0035323631353128167	0.0453692253900502
2.07	8.804611195064056e-6	0.042134301594813746	0.0035582198130649154	0.04570132601907372
2.08	8.869322222348637e-6	0.042441230439267424	0.003584139780881665	0.04603423954237144
2.09	8.934193119705746e-6	0.042748906945739434	0.0036101228882828903	0.04636796402714203
2.1	8.99922347577531e-6	0.04305732934507529	0.003636168985865371	0.04670249755441644
2.11	9.06346676371217e-6	0.04336172808814882	0.003661875286540818	0.04703266684145335
2.12	9.127859782279649e-6	0.04366682430767159	0.0036876404886476096	0.047363592656101475
2.13	9.19240213343725e-6	0.043972616300481014	0.003713464448355522	0.04769527315096997
2.14	9.257093421629175e-6	0.04427910237555904	0.003739347022859927	0.0480277064918406
2.15	9.321933253755897e-6	0.044586280853889125	0.003765288070369721	0.048360890857512606
2.16	9.386921239146318e-6	0.04489415006831561	0.0037912874500954487	0.04869482443965021
2.17	9.452056989530247e-6	0.0452027083634053	0.00381734502223761	0.04902950544263244
2.18	9.517340119011396e-6	0.04551195409531127	0.0038434606479751626	0.04936493208340544
2.19	9.582770244040852e-6	0.045821885631639234	0.003869634189454228	0.049701102591337504
2.2	9.648346983390869e-6	0.04613250135131534	0.003895865509776943	0.050038015208075666
2.21	9.71310659711171e-6	0.046438944959088964	0.0039217444961690525	0.050370402561855133
2.22	9.778003606278638e-6	0.04674602689232399	0.003947677388721827	0.050703482284652095
2.23	9.843037643059048e-6	0.04705374559631932	0.003973664056142558	0.05103725269010494
2.24	9.908208341828033e-6	0.047362099527122566	0.0039997043680462495	0.051371712103510644
2.25	9.973515339144118e-6	0.047671087151407804	0.004025798194945318	0.05170685886169227
2.26	1.0038958273725438e-5	0.047980706946355436	0.004051945408239431	0.052042691312868594
2.27	1.0104536786426306e-5	0.04829095739953428	0.004078145880205548	0.05237920781652625
2.28	1.0170250520214102e-5	0.0486018370087849	0.004104399483988078	0.05271640674329319
2.29	1.0236099120146545e-5	0.048913344282105246	0.004130706093589216	0.05305428647481461
2.3	1.0302082233349308e-5	0.04922547773753772	0.004157065583859407	0.05339284540363048
2.31	1.036717408455214e-5	0.04953306846017496	0.0041830414413818046	0.053726477075641314
2.32	1.0432391340084283e-5	0.04984124005349614	0.004209066353038508	0.05406073879787473
2.33	1.049773366079822e-5	0.05014999110358769	0.004235140199426259	0.05439562903667475
2.34	1.0563200709506454e-5	0.05045932020603677	0.004261262861944123	0.054731146268690405
2.35	1.0628792150960896e-5	0.0507692259658272	0.004287434222784712	0.05506728898076287
2.36	1.0694507651832466e-5	0.0510797069972367	0.004313654164925513	0.055404055669814045
2.37	1.0760346880691047e-5	0.051390761923735984	0.004339922572120339	0.05574144484273701
2.38	1.0826309507985726e-5	0.051702389377889	0.0043662393288909414	0.05607945501628793
2.39	1.0892395206025325e-5	0.05201458800125498	0.0043926043205187075	0.05641808471697972
2.4	1.0958603648959263e-5	0.05232735644429195	0.004419017433036527	0.05675733248097744
2.41	1.1023881734584786e-5	0.052635388079143045	0.004445030523207467	0.0570914424840851
2.42	1.108927385453149e-5	0.05294394622220886	0.004471088076630752	0.05742612357269414
2.43	1.1154779696714138e-5	0.05325302959218566	0.004497189985101963	0.05776137435698434
2.44	1.122039895078563e-5	0.05356263691615212	0.004523336141124575	0.058097193456227485
2.45	1.1286131308119375e-5	0.05387276692948068	0.004549526437902465	0.05843357949869126
2.46	1.135197646179191e-5	0.05418341837574965	0.004575760769332496	0.05877053112154394
2.47	1.1417934106565684e-5	0.054494590006656705	0.004602039029997205	0.05910804697076047
2.48	1.1484003938872234e-5	0.05480628058193402	0.00462836111515764	0.05944612570103053
2.49	1.1550185656795489e-5	0.05511848886926407	0.004654726920746244	0.059784765975667106
2.5	1.1616478960055346e-5	0.055431213644197	0.004681136343359883	0.060123966466516944
2.51	1.168179766916687e-5	0.05573898158806874	0.0047071271627695714	0.06045779054850748
2.52	1.1747219592770968e-5	0.056047224412559674	0.004733158085508782	0.06079212971766123
2.53	1.181274444437698e-5	0.056355940961579636	0.004759229013947333	0.06112698271997134
2.54	1.1878371939032745e-5	0.05666513008641482	0.00478533985107798	0.061462348309431834
2.55	1.1944101793309487e-5	0.05697479064565175	0.0048114905005099675	0.06179822524795503
2.56	1.2009933725287044e-5	0.05728492150510264	0.00483768086646277	0.0621346123052907
2.57	1.2075867454539071e-5	0.05759552153773108	0.004863910853759775	0.062471508258945395
2.58	1.2141902702118773e-5	0.057906589623579946	0.004890180367822215	0.06280891189410429
2.59	1.2208039190544546e-5	0.05821812464969912	0.004916489314663063	0.06314682200355273
2.6	1.2274276643785965e-5	0.058530125510074846	0.004942837600881071	0.0634852373875997
2.61	1.2339509746139221e-5	0.05883702244872851	0.00496875486214298	0.06381811682061762
2.62	1.2404835864967151e-5	0.059144345736252095	0.004994708128254777	0.06415145870037184
2.63	1.2470254737881523e-5	0.0594520943342495	0.005020697311525492	0.06448526190051287
2.64	1.2535766103852792e-5	0.05976026721079499	0.005046722324810576	0.06481952530170942
2.65	1.2601369703197267e-5	0.06006886334036835	0.005072783081506422	0.06515424779157797
2.66	1.2667065277564505e-5	0.06037788170379152	0.005098879495545015	0.0654894282646141
2.67	1.2732852569924755e-5	0.06068732128816522	0.005125011481388577	0.06582506562212373
2.68	1.2798731324556665e-5	0.06099718108680708	0.005151178954024349	0.06616115877215599
2.69	1.286470128703516e-5	0.06130746009919046	0.005177381828959416	0.06649770662943691
2.7	1.2930762204219406e-5	0.061618157330883855	0.005203620022215599	0.06683470811530368
2.71	1.2995783856591714e-5	0.06192357752383163	0.005229412570844323	0.06716598587853255
2.72	1.3060888879495977e-5	0.06222937827832652	0.005255237257609176	0.06749767642481519
2.73	1.3126077033285029e-5	0.06253555866680632	0.005281094004179056	0.06782977874801867
2.74	1.3191348079508094e-5	0.06284211776736107	0.005306982732700203	0.06816229184814078
2.75	1.3256701780899802e-5	0.06314905466367804	0.005332903365791531	0.06849521473125048
2.76	1.332213790136948e-5	0.06345636844498743	0.005358855826540058	0.06882854640942886
2.77	1.338765620599053e-5	0.06376405820600924	0.005384840038496406	0.06916228590071163
2.78	1.3453256460989928e-5	0.06407212304689987	0.005410855925670301	0.06949643222903115
2.79	1.3518938433737894e-5	0.06438056207320048	0.005436903412526211	0.06983098442416043
2.8	1.3584701892737703e-5	0.06468937439578545	0.005462982423978987	0.07016594152165717
2.81	1.364936743804939e-5	0.06499261691690048	0.005488591067086816	0.07049485735142533
2.82	1.3714107094950115e-5	0.06529619612479862	0.00551422814313189	0.07082413837502546
2.83	1.3778920645466549e-5	0.06560011119737327	0.005539893582688796	0.07115378370070753
2.84	1.3843807872673751e-5	0.06590436131742436	0.005565587316746468	0.0714837924420435
2.85	1.3908768560686011e-5	0.06620894567261233	0.005591309276704318	0.07181416371787733
2.86	1.3973802494647726e-5	0.06651386345541202	0.0056170593943683225	0.072144896652275
2.87	1.4038909460724395e-5	0.06681911386306741	0.0056428376019472095	0.07247599037447534
2.88	1.4104089246093787e-5	0.06712469609754702	0.005668643832048696	0.07280744401884182
2.89	1.4169341638937143e-5	0.06743060936549967	0.00569447801767574	0.07313925672481435
2.9	1.4234666428430576e-5	0.06773685287821099	0.005720340092222882	0.0734714276368623
2.91	1.4298850527426106e-5	0.06803731377350758	0.005745713826190573	0.07379732645022558
2.92	1.4363099951777055e-5	0.06833806982529955	0.005771112485886835	0.07412354541113816
2.93	1.4427414504049763e-5	0.06863912031122057	0.00579653601030926	0.07445008373603389
2.94	1.4491793987724354e-5	0.06894046451313256	0.005821984338812531	0.07477694064593282
2.95	1.4556238207187066e-5	0.06924210171708696	0.005847457411105132	0.07510411536639928
2.96	1.4620746967722494e-5	0.06954403121328581	0.005872955167246057	0.07543160712749959
2.97	1.4685320075506107e-5	0.069846252296044	0.005898477547641632	0.07575941516376114
2.98	1.4749957337596769e-5	0.07014876426375155	0.00592402449304232	0.07608753871413146
2.99	1.4814658561929376e-5	0.07045156641883651	0.005949595944539592	0.07641597702193803
3.0	1.4879423557307557e-5	0.07075465806772815	0.005975191843562827	0.07674472933484829
3.01	1.4943020297417922e-5	0.07105183090395403	0.006000287900368105	0.07706706182461956
3.02	1.5006674110890837e-5	0.07134926002094073	0.006025405599869363	0.07738967229492098
3.03	1.507038481962572e-5	0.07164694478998174	0.006050544888973735	0.0777125600637751
3.04	1.513415224631368e-5	0.07194488458598344	0.006075705714893466	0.07803572445312322
3.05	1.5197976214431044e-5	0.07224307878743277	0.006100888025143162	0.07835916478879038
3.06	1.526185654823298e-5	0.07254152677636479	0.006126091767537085	0.07868288040045011
3.07	1.5325793072747193e-5	0.07284022793833113	0.006151316890186448	0.07900687062159031
3.08	1.538978561376768e-5	0.07313918166236826	0.006176563341496779	0.07933113478947881
3.09	1.5453833997848564e-5	0.07343838734096687	0.006201831070165291	0.07965567224513002
3.1	1.551793805229803e-5	0.07373784437004086	0.006227120025178293	0.07998048233327144
3.11	1.5580861036874765e-5	0.07403132068435618	0.006251903910371085	0.08029880545576414
3.12	1.5643833418753954e-5	0.07432501726835039	0.006276706397146213	0.08061736749891536
3.13	1.5706855037892328e-5	0.07461893358054768	0.0063015274397774075	0.08093616787536298
3.14	1.576992573492808e-5	0.07491306908252993	0.006326366992796615	0.08125520600106147
3.15	1.5833045351175468e-5	0.07520742323890935	0.006351225010991682	0.0815744812952522
3.16	1.5896213728619548e-5	0.0755019955173018	0.006376101449404125	0.08189399318043454
3.17	1.5959430709910968e-5	0.07579678538830084	0.006400996263326912	0.08221374108233766
3.18	1.602269613836076e-5	0.07609179232545121	0.006425909408302245	0.08253372442989182
3.19	1.6086009857935277e-5	0.07638701580522365	0.006450840840119421	0.082853942655201
3.2	1.6149371713251183e-5	0.07668245530698917	0.006475790514812659	0.08317439519351508
3.21	1.6211457889785724e-5	0.07697143996649657	0.006500195079762965	0.08348784650414931
3.22	1.627358596567658e-5	0.07726060974451666	0.006524615277801449	0.08380149860828379
3.23	1.6335755798414246e-5	0.07754996418416636	0.006549051070345637	0.08411535101031041
3.24	1.6397967246067816e-5	0.07783950283110151	0.006573502419027492	0.08442940321737506
3.25	1.6460220167280578e-5	0.0781292252334952	0.006597969285691536	0.08474365473935402
3.26	1.6522514421265736e-5	0.07841913094201569	0.006622451632393018	0.08505810508882997
3.27	1.6584849867802183e-5	0.07870921950980551	0.006646949421396127	0.08537275378106944
3.28	1.6647226367230307e-5	0.07899949049246008	0.006671462615172205	0.08568760033399951
3.29	1.6709643780447787e-5	0.07928994344800669	0.006695991176397955	0.08600264426818509
3.3	1.6772101968905536e-5	0.07958057793688392	0.006720535067953722	0.08631788510680655
3.31	1.6833303876320075e-5	0.07986485793443074	0.006744542324386164	0.08662623356269322
3.32	1.6894540865939826e-5	0.08014929129241137	0.006768562531957714	0.08693474836523503
3.33	1.6955812811342252e-5	0.08043387763124425	0.006792595658613984	0.08724342910266958
3.34	1.7017119586591677e-5	0.0807186165734248	0.006816641672475989	0.08755227536548738
3.35	1.7078461066235777e-5	0.0810035077435074	0.006840700541838621	0.08786128674641225
3.36	1.7139837125302125e-5	0.0812885507680885	0.00686477223516922	0.08817046284038302
3.37	1.720124763929488e-5	0.08157374527578934	0.0068888567211061215	0.08847980324453475
3.38	1.7262692484191264e-5	0.08185909089723875	0.006912953968457191	0.08878930755818012
3.39	1.7324171536438393e-5	0.08214458726505673	0.006937063946198462	0.08909897538279163
3.4	1.7385684672949887e-5	0.08243023401383776	0.006961186623472689	0.08940880632198339
3.41	1.7445897396948123e-5	0.08270930644048818	0.006984754100985663	0.0897115064388708
3.42	1.7506138763945645e-5	0.08298850233642298	0.0070083320053501786	0.09001434048053711
3.43	1.7566408662740357e-5	0.08326782139499567	0.007031920310671179	0.09031730811432959
3.44	1.762670698253301e-5	0.08354726331121314	0.0070555189911932275	0.09062040900938889
3.45	1.7687033612924515e-5	0.08382682778172214	0.007079128021299395	0.09092364283663446
3.46	1.774738844391318e-5	0.08410651450479562	0.007102747375510048	0.09122700926874958
3.47	1.7807771365892114e-5	0.08438632318031943	0.007126377028481789	0.09153050798016711
3.48	1.786818226964659e-5	0.08466625350977904	0.00715001695500629	0.09183413864705497
3.49	1.7928621046351412e-5	0.08494630519624637	0.007173667130009206	0.09213790094730193
3.5	1.798908758756841e-5	0.08522647794436705	0.007197327528549088	0.0924417945605037
3.51	1.8048187042298293e-5	0.08549974290298737	0.007220404566113096	0.09273819565614277
3.52	1.8107308993410422e-5	0.0857731028765346	0.0072434896275775885	0.0930346998131056
3.53	1.81664533442618e-5	0.08604655762796434	0.007266582692925361	0.09333130677423397
3.54	1.8225619998534435e-5	0.08632010692149342	0.007289683742245736	0.0936280162837377
3.55	1.8284808860233322e-5	0.08659375052258977	0.007312792755733672	0.09392482808718368
3.56	1.8344019833684424e-5	0.08686748819796217	0.007335909713688929	0.09422174193148478
3.57	1.8403252823532664e-5	0.08714131971555011	0.007359034596515192	0.09451875756488884
3.58	1.8462507734739977e-5	0.08741524484451418	0.007382167384719263	0.09481587473696819
3.59	1.8521784472583333e-5	0.08768926335522585	0.007405308058910206	0.09511309319860864
3.6	1.8581082942652872e-5	0.08796337501925815	0.0074284565997985545	0.09541041270199936
3.61	1.863900312944328e-5	0.08823052495608817	0.007451017224698509	0.09570018118391613
3.62	1.8696940153316402e-5	0.08849774387157933	0.00747358367475488	0.09599002448648752
3.63	1.875489393112041e-5	0.08876503159290787	0.007496155935373873	0.09627994242221286
3.64	1.881286437995837e-5	0.08903238794815789	0.007518733992038356	0.09656993480457621
3.65	1.887085141718677e-5	0.08929981276631402	0.007541317830307244	0.09686000144803845
3.66	1.8928854960414177e-5	0.08956730587725449	0.007563907435814922	0.09715014216802982
3.67	1.898687492749972e-5	0.08983486711174388	0.0075865027942706095	0.09744035678094198
3.68	1.9044911236551797e-5	0.0901024963014261	0.0076091038914578015	0.09773064510412045
3.69	1.910296380592663e-5	0.09037019327881748	0.00763171071323366	0.09802100695585708
3.7	1.916103255422697e-5	0.09063795787729996	0.007654323245528442	0.09831144215538262
3.71	1.9217688368020923e-5	0.09089858857879364	0.0076763333221556585	0.09859413958931731
3.72	1.927435574705301e-5	0.0911592641375351	0.007698347186903812	0.09887688568018596
3.73	1.9331034620808633e-5	0.09141998444061786	0.007720364830239083	0.09915968030547774
3.74	1.9387724918964282e-5	0.09168074937572183	0.007742386242677174	0.09944252334331798
3.75	1.9444426571386523e-5	0.0919415588311081	0.007764411414782863	0.09972541467246235
3.76	1.9501139508131154e-5	0.09220241269561498	0.007786440337169671	0.10000835417229278
3.77	1.95578636594423e-5	0.09246331085865286	0.007808473000499444	0.10029134172281175
3.78	1.961459895575145e-5	0.09272425321020028	0.007830509395481985	0.10057437720463801
3.79	1.967134532767673e-5	0.09298523964079931	0.007852549512874703	0.1008574604990017
3.8	1.9728102706021942e-5	0.09324627004155127	0.00787459334348222	0.1011405914877395
3.81	1.978342858661913e-5	0.09350007541039349	0.007896027022114564	0.10141588586109467
3.82	1.9838761183369095e-5	0.09375390360783203	0.007917462628565342	0.10169120499758075
3.83	1.989410043745429e-5	0.09400775457613988	0.007938900157960619	0.10196654883453796
3.84	1.9949446290190694e-5	0.09426162825788623	0.007960339605451457	0.10224191730962787
3.85	2.0004798683027338e-5	0.09451552459593426	0.007981780966213752	0.10251731036083105
3.86	2.0060157557545882e-5	0.09476944353343904	0.008003224235448041	0.10279272792644463
3.87	2.0115522855460154e-5	0.09502338501384482	0.008024669408379294	0.10306816994507956
3.88	2.0170894518615682e-5	0.09527734898088322	0.008046116480256738	0.10334363635565857
3.89	2.0226272488989298e-5	0.09553133537857077	0.008067565446353658	0.10361912709741342
3.9	2.0281656708688746e-5	0.09578534415120724	0.008089016301967265	0.10389464210988318
3.91	2.033554849055361e-5	0.0960318231688327	0.008109831271835824	0.10416198998915908
3.92	2.0389442433454762e-5	0.09627830443014908	0.008130646431144103	0.10442934030372664
3.93	2.044333848964321e-5	0.09652478792944151	0.008151461779410552	0.10469669304734171
3.94	2.049723661145039e-5	0.09677127366102391	0.00817227731615605	0.1049640482137914
3.95	2.055113675128827e-5	0.0970177616192394	0.00819309304090394	0.10523140579689463
3.96	2.0605038861649105e-5	0.09726425179845932	0.008213908953179945	0.10549876579050091
3.97	2.0658942895105582e-5	0.09751074419308348	0.008234725052512196	0.10576612818849078
3.98	2.071284880431066e-5	0.09775723879753981	0.008255541338431196	0.10603349298477531
3.99	2.076675654199758e-5	0.09800373560628418	0.008276357810469797	0.10630086017329599
4.0	2.0820666060979758e-5	0.09825023461379985	0.008297174468163178	0.106568229748024
4.01	2.0873077906752184e-5	0.09848917981946549	0.008317353209373312	0.10682740610674556
4.02	2.0925487793447318e-5	0.09872810883837822	0.008337530583587955	0.10708656490975962
4.03	2.0977895683402242e-5	0.09896702171188466	0.008357706594299862	0.10734570620186794
4.04	2.1030301538987515e-5	0.09920591848112313	0.008377881244984214	0.10760483002764634
4.05	2.1082705322607454e-5	0.09944479918702578	0.008398054539098756	0.10786393643144715
4.06	2.113510699670042e-5	0.09968366387031966	0.008418226480083934	0.10812302545740028
4.07	2.1187506523739163e-5	0.09992251257152854	0.00843839707136301	0.1083820971494153
4.08	2.1239903866231082e-5	0.10016134533097432	0.008458566316342194	0.10864115155118273
4.09	2.1292298986718557e-5	0.10040016218877845	0.008478734218410782	0.10890018870617595
4.1	2.134469184777923e-5	0.1006389631848636	0.008498900780941265	0.10915920865765263
4.11	2.1395558704651473e-5	0.10087006990844323	0.008518417564291404	0.10940988303143928
4.12	2.144641984180271e-5	0.1011011437886528	0.008537931574009833	0.10966052178250445
4.13	2.1497275230852064e-5	0.10133218490984831	0.008557442817221423	0.10991112500230059
4.14	2.1548124843409978e-5	0.10156319335596516	0.008576951301015533	0.1101616927818241
4.15	2.1598968651078817e-5	0.10179416921052159	0.008596457032446285	0.11041222521161895
4.16	2.1649806625453425e-5	0.1020251125566214	0.008615960018532806	0.11066272238177967
4.17	2.1700638738121797e-5	0.10225602347695724	0.008635460266259488	0.11091318438195484
4.18	2.1751464960665654e-5	0.10248690205381365	0.008654957782576267	0.11116361130135059
4.19	2.180228526466104e-5	0.10271774836906986	0.008674452574398845	0.11141400322873336
4.2	2.1853099621678873e-5	0.10294856250420284	0.008693944648608953	0.11166436025243347
4.21	2.1902337123063875e-5	0.10317142837066247	0.008712765493743668	0.1119060962015292
4.22	2.1951565449971592e-5	0.10339424624094233	0.008731582285606408	0.11214778009199872
4.23	2.2000784582639992e-5	0.10361701623906577	0.008750395034671916	0.11238941205832033
4.24	2.2049994501260103e-5	0.10383973848844283	0.008769203751363155	0.11263099223430724
4.25	2.2099195185977007e-5	0.1040624131118754	0.008788008446051739	0.11287252075311312
4.26	2.2148386616890573e-5	0.10428504023156118	0.008806809129058216	0.1131139977472363
4.27	2.2197568774056432e-5	0.1045076199690982	0.008825605810652537	0.11335542334852479
4.28	2.224674163748678e-5	0.10473015244548903	0.008844398501054337	0.11359679768818086
4.29	2.2295905187151277e-5	0.1049526377811454	0.00886318721043336	0.11383812089676591
4.3	2.234505940297786e-5	0.1051750760958921	0.008881971948909781	0.11407939310420487
4.31	2.23926222094665e-5	0.10538949502409849	0.008900079452436958	0.1143119670987449
4.32	2.24401727605677e-5	0.10560385264958859	0.008918181778968965	0.11454447460131813
4.33	2.2487711044278608e-5	0.10581814913172084	0.00893627894196458	0.1147769157847297
4.34	2.253523704851609e-5	0.1060323846290726	0.008954370954816613	0.11500929082093773
4.35	2.258275076111779e-5	0.10624655929944543	0.008972457830852362	0.1152415998810589
4.36	2.2630252169843267e-5	0.10646067329987065	0.008990539583334076	0.11547384313537458
4.37	2.267774126237504e-5	0.10667472678661506	0.009008616225459426	0.11570602075333686
4.38	2.2725218026319726e-5	0.10688871991518617	0.00902668777036198	0.11593813290357446
4.39	2.2772682449209084e-5	0.10710265284033775	0.009044754231111639	0.1161701797538986
4.4	2.2820134518501103e-5	0.10731652571607526	0.009062815620715104	0.11640216147130887
4.41	2.286597746148957e-5	0.10752229210906304	0.009080192420128747	0.11662535050665328
4.42	2.2911805420565987e-5	0.10772798563092434	0.009097563065608143	0.11684846050195305
4.43	2.2957618390669306e-5	0.10793360647223385	0.009114927573248253	0.11707149166387278
4.44	2.3003416366629136e-5	0.10813915482263863	0.00913228595906571	0.11729444419807096
4.45	2.3049199343167088e-5	0.10834463087086497	0.009149638238999365	0.1175173183092075
4.46	2.309496731489807e-5	0.10855003480472492	0.009166984428910877	0.1177401142009507
4.47	2.314072027633156e-5	0.10875536681112255	0.00918432454458522	0.1179628320759841
4.48	2.3186458221872878e-5	0.1089606270760606	0.009201658601731248	0.11818547213601373
4.49	2.3232181145824436e-5	0.10916581578464656	0.009218986615982205	0.11840803458177458
4.5	2.3277889042387e-5	0.1093709331210992	0.009236308602896289	0.11863051961303787
4.51	2.3321947598417715e-5	0.10956774347000783	0.009252929067056527	0.11884399448466279
4.52	2.3365988749997764e-5	0.10976447089376254	0.009269542528232472	0.11905737941074501
4.53	2.3410012498310236e-5	0.10996111561063841	0.009286149004858364	0.1192706746279951
4.54	2.3454018844403647e-5	0.11015767783785597	0.009302748515279367	0.11948388037197974
4.55	2.3498007789193292e-5	0.11035415779158762	0.009319341077752154	0.11969699687712898
4.56	2.3541979333462772e-5	0.1105505556869657	0.00933592671044555	0.11991002437674471
4.57	2.3585933477865405e-5	0.11074687173808935	0.009352505431441125	0.12012296310300835
4.58	2.362987022292567e-5	0.1109431061580319	0.009369077258733823	0.12033581328698864
4.59	2.3673789569040634e-5	0.11113925915884804	0.00938564221023256	0.12054857515864964
4.6	2.3717691516481328e-5	0.1113353309515808	0.009402200303760813	0.12076124894685808
4.61	2.3759901251508333e-5	0.11152288182154864	0.00941803880777525	0.1209646805305754
4.62	2.3802091466261984e-5	0.11171034121023891	0.009433869586252735	0.12116801288795792
4.63	2.384426216747517e-5	0.11189770936012831	0.009449692659671296	0.12137124628196709
4.64	2.3886413361724296e-5	0.11208498651252834	0.009465508048410577	0.12157438097430064
4.65	2.3928545055430977e-5	0.11227217290759371	0.00948131577275252	0.12177741722540167
4.66	2.3970657254863503e-5	0.1124592687843303	0.009497115852882045	0.1219803552944672
4.67	2.4012749966138585e-5	0.11264627438060308	0.009512908308887735	0.12218319543945695
4.68	2.405482319522275e-5	0.11283318993314405	0.009528693160762472	0.12238593791710174
4.69	2.4096876947934023e-5	0.11302001567756004	0.00954447042840412	0.12258858298291209
4.7	2.4138911229943357e-5	0.11320675184834025	0.00956024013161618	0.12279113089118637
4.71	2.4179266407522656e-5	0.11338503522398652	0.00957529599868324	0.12298451048907728
4.72	2.4219600312290484e-5	0.11356322035528181	0.009590343569083094	0.1231777835246772
4.73	2.42599129556209e-5	0.11374130750432525	0.009605382864950884	0.12337095028223176
4.74	2.430020434871432e-5	0.11391929693196447	0.009620413908316045	0.12356401104462922
4.75	2.4340474502599177e-5	0.11409718889780382	0.009635436721103018	0.12375696609340944
4.76	2.4380723428133614e-5	0.11427498366021303	0.009650451325131978	0.12394981570877314
4.77	2.442095113600719e-5	0.11445268147633555	0.009665457742119547	0.1241425601695911
4.78	2.4461157636742525e-5	0.11463028260209703	0.009680455993679497	0.12433519975341326
4.79	2.4501342940696926e-5	0.11480778729221348	0.009695446101323455	0.12452773473647764
4.8	2.4541507058064086e-5	0.11498519580019997	0.0097104280864616	0.12472016539371963
4.81	2.4579943488998452e-5	0.11515390872738462	0.009724675732282258	0.12490316440315588
4.82	2.4618357178010036e-5	0.11532251803776591	0.009738914627742856	0.12508605102268677
4.83	2.4656748140454917e-5	0.11549102400974391	0.00975314479635512	0.1252688255542395
4.84	2.4695116391501434e-5	0.11565942692039607	0.009767366261519082	0.12545148829830666
4.85	2.4733461946131902e-5	0.11582772704548612	0.009781579046523808	0.12563403955395605
4.86	2.4771784819144477e-5	0.11599592465947274	0.009795783174548175	0.12581647961884007
4.87	2.4810085025154853e-5	0.11616402003551882	0.009809978668661621	0.12599880878920558
4.88	2.4848362578598035e-5	0.11633201344549997	0.009824165551824878	0.12618102735990344
4.89	2.488661749373003e-5	0.1164999051600134	0.009838343846890696	0.12636313562439783
4.9	2.492484978462959e-5	0.11666769544838632	0.00985251357660459	0.12654513387477553
4.91	2.4961322905387735e-5	0.11682663349642394	0.009865935737156306	0.12671753055648563
4.92	2.499777211584929e-5	0.11698546403306122	0.009879348818459402	0.12688981062363647
4.93	2.5034197434619924e-5	0.11714418734930807	0.009892752845090494	0.12706197439183317
4.94	2.5070598880106902e-5	0.11730280373479836	0.009906147841509972	0.12723402217518842
4.95	2.5106976470520974e-5	0.11746131347779902	0.009919533832062791	0.12740595428633233
4.96	2.51433302238782e-5	0.1176197168652191	0.009932910840979236	0.12757777103642223
4.97	2.5179660158001704e-5	0.117778014182619	0.009946278892375692	0.1277494727351527
4.98	2.521596629052355e-5	0.11793620571421962	0.00995963801025542	0.12792105969076556
4.99	2.525224863888642e-5	0.11809429174291118	0.009972988218509306	0.12809253221005937
5.0	2.5288507220345477e-5	0.11825227255026186	0.0099863295409166	0.1282638905983988
5.01	2.5323011726716194e-5	0.11840142875220684	0.009998925627932708	0.12842567739186625
5.02	2.5357491471250386e-5	0.11855047510712452	0.01001151243846605	0.12858734503706182
5.03	2.539194647497829e-5	0.1186994119144773	0.01002408999780704	0.12874889385875932
5.04	2.5426376758725113e-5	0.11884823947231804	0.010036658331127029	0.1289103241802038
5.05	2.546078234311281e-5	0.11899695807729872	0.010049217463479069	0.1290716363231209
5.06	2.5495163248562064e-5	0.11914556802468033	0.010061767419798745	0.12923283060772764
5.07	2.5529519495293993e-5	0.11929406960834178	0.01007430822490493	0.129393907352742
5.08	2.556385110333206e-5	0.11944246312078936	0.010086839903500566	0.12955486687539325
5.09	2.5598158092503865e-5	0.11959074885316563	0.010099362480173419	0.12971570949143155
5.1	2.5632440482442894e-5	0.11973892709525844	0.010111875979396877	0.12987643551513775
5.11	2.5664912450974587e-5	0.11987799870642356	0.010123620426261443	0.13002728404513597
5.12	2.5697359080347956e-5	0.12001695947915007	0.010135355512927576	0.130178012351158
5.13	2.5729780393349565e-5	0.12015580971798548	0.010147081265115081	0.1303286207634939
5.14	2.576217641255715e-5	0.12029454972604837	0.010158797708423112	0.13047910961088405
5.15	2.5794547160341603e-5	0.12043317980503833	0.01017050486833097	0.13062947922052964
5.16	2.5826892658868762e-5	0.12057170025524513	0.010182202770198902	0.1307797299181029
5.17	2.585921293010127e-5	0.12071011137555801	0.010193891439268878	0.130929862027757
5.18	2.5891507995800427e-5	0.12084841346347497	0.010205570900665371	0.13107987587213613
5.19	2.5923777877528e-5	0.120986606815112	0.010217241179396146	0.13122977177238568
5.2	2.5956022596648006e-5	0.12112469172521172	0.010228902300352996	0.13137955004816138
5.21	2.598643735583782e-5	0.12125357342750286	0.010239786213068947	0.13151934607792765
5.22	2.6016826490517243e-5	0.1213823447336159	0.010250660802943793	0.13165902236305022
5.23	2.6047190024461745e-5	0.12151100594931587	0.010261526095800158	0.1317985792351405
5.24	2.607752798123777e-5	0.12163955737893817	0.010272382117339924	0.13193801702425934
5.25	2.6107840384204652e-5	0.1217679993253977	0.01028322889314501	0.1320773360589269
5.26	2.613812725651648e-5	0.12189633209019862	0.010294066448678196	0.13221653666613334
5.27	2.6168388621123882e-5	0.12202455597344306	0.010304894809283878	0.13235561917134805
5.28	2.6198624500775883e-5	0.12215267127384088	0.010315714000188842	0.1324945838985305
5.29	2.6228834918021696e-5	0.12228067828871819	0.010326524046503036	0.13263343117013926
5.3	2.6259019895212496e-5	0.12240857731402673	0.010337324973220334	0.13277216130714228
5.31	2.62873921289242e-5	0.12252736173709888	0.010347356174420931	0.13290100530364873
5.32	2.6315738739344506e-5	0.1226460376127195	0.010357378208913243	0.1330297315603721
5.33	2.634405975043499e-5	0.1227646052438257	0.010367391102281076	0.13315834040585722
5.34	2.6372355185951733e-5	0.1228830649319427	0.010377394879988965	0.13328683216711762
5.35	2.6400625069447223e-5	0.12300141697719312	0.010387389567383007	0.13341520716964558
5.36	2.6428869424272063e-5	0.1231196616783056	0.010397375189691575	0.13354346573742146
5.37	2.6457088273576848e-5	0.12323779933262424	0.010407351772026124	0.13367160819292395
5.38	2.6485281640313906e-5	0.1233558302361177	0.01041731933938194	0.13379963485713994
5.39	2.651344954723908e-5	0.1234737546833876	0.010427277916638868	0.13392754604957371
5.4	2.654159201691349e-5	0.12359157296767784	0.010437227528562092	0.13405534208825684
5.41	2.6567858041453696e-5	0.12369995744533785	0.010446380458255059	0.13417290576163435
5.42	2.659409871477762e-5	0.12380823655154626	0.010455524489460272	0.13429035513972132
5.43	2.6620314060328317e-5	0.12391641058286149	0.010464659647222825	0.13440769054414464
5.44	2.6646504101349885e-5	0.12402447983446309	0.010473785956471344	0.13452491229503577
5.45	2.6672668860889304e-5	0.12413244460016025	0.010482903442018762	0.1346420207110399
5.46	2.669880836179814e-5	0.12424030517240123	0.010492012128563042	0.13475901610932606
5.47	2.6724922626734266e-5	0.12434806184228149	0.010501112040687925	0.13487589880559614
5.48	2.6751011678163687e-5	0.12445571489955297	0.010510203202863689	0.13499266911409483
5.49	2.6777075538362167e-5	0.12456326463263241	0.01051928563944784	0.1351093273476186
5.5	2.6803114229416955e-5	0.12467071132861	0.010528359374685874	0.1352258738175253
5.51	2.682726931963876e-5	0.12476868992912891	0.010536633532019743	0.1353321507304683
5.52	2.685139960177464e-5	0.12486656766247307	0.010544899171258813	0.13543831823333366
5.53	2.687550509797456e-5	0.12496434481491894	0.010553156316579868	0.1355443766365968
5.54	2.6899585830199605e-5	0.12506202167141464	0.010561404992047463	0.1356503262492923
5.55	2.692364182022361e-5	0.12515959851558806	0.010569645221614712	0.135756167379023
5.56	2.6947673089634967e-5	0.125257075629756	0.010577877029123958	0.1358619003319696
5.57	2.6971679659838124e-5	0.12535445329493178	0.010586100438307499	0.1359675254128991
5.58	2.6995661552055407e-5	0.12545173179083435	0.010594315472788302	0.13607304292517472
5.59	2.7019618787328546e-5	0.125548911395896	0.010602522156080684	0.136178453170764
5.6	2.7043551386520374e-5	0.12564599238727084	0.010610720511591015	0.13628375645024837
5.61	2.7065590938752948e-5	0.1257335594145019	0.010618115415607437	0.1363787404210481
5.62	2.7087606486662052e-5	0.12582103135458636	0.010625502289658709	0.13647362125073176
5.63	2.710959805034347e-5	0.12590840847968332	0.010632881156729354	0.13656839923446304
5.64	2.7131565649717466e-5	0.12599569106069072	0.010640252039697417	0.13666307466603786
5.65	2.7153509304530494e-5	0.1260828793672542	0.01064761496133516	0.13675764783789388
5.66	2.7175429034356707e-5	0.12616997366777433	0.010654969944309714	0.13685211904111838
5.67	2.719732485859952e-5	0.12625697422941487	0.010662317011183753	0.13694648856545721
5.68	2.7219196796493267e-5	0.12634388131811078	0.010669656184416183	0.13704075669932345
5.69	2.7241044867104673e-5	0.12643069519857605	0.010676987486362791	0.13713492372980593
5.7	2.7262869089334347e-5	0.1265174161343108	0.010684310939276851	0.137228989942677
5.71	2.7282749262208772e-5	0.12659436778417804	0.010690809378856568	0.13731245991229682
5.72	2.7302606507781295e-5	0.12667123146630976	0.010697300389711104	0.13739583446252862
5.73	2.7322440843306166e-5	0.1267480074347799	0.01070378399329769	0.1374791138689209
5.74	2.734225228587904e-5	0.12682469594248666	0.01071026021097427	0.1375622984057468
5.75	2.736204085243847e-5	0.12690129724115984	0.010716729064000107	0.1376453883460124
5.76	2.738180655976739e-5	0.12697781158136848	0.01072319057353645	0.1377283839614647
5.77	2.740154942449454e-5	0.1270542392125281	0.010729644760647113	0.1378112855225997
5.78	2.74212694630959e-5	0.12713058038290784	0.010736091646299123	0.13789409329867006
5.79	2.744096669189626e-5	0.12720683533963817	0.010742531251363317	0.13797680755769337
5.8	2.746064112707042e-5	0.12728300432871748	0.010748963596614938	0.13805942856645947
5.81	2.74783771712388e-5	0.12734943420423028	0.010754573476582143	0.13813148605798367
5.82	2.7496091608680632e-5	0.127415784421107	0.010760176629532816	0.1382034571422485
5.83	2.7513784453043483e-5	0.12748205521148037	0.010765773075071252	0.13827534207100467
5.84	2.7531455717836678e-5	0.12754824680641028	0.010771362832711127	0.13834714109483925
5.85	2.7549105416432606e-5	0.1276143594358898	0.010776945921876033	0.13841885446318228
5.86	2.7566733562068108e-5	0.1276803933288522	0.010782522361900065	0.13849048242431433
5.87	2.7584340167845784e-5	0.12774634871317797	0.010788092172028401	0.1385620252253742
5.88	2.7601925246735272e-5	0.12781222581570087	0.010793655371417818	0.13863348311236542
5.89	2.7619488811574613e-5	0.12787802486221497	0.010799211979137299	0.13870485633016386
5.9	2.763703087507152e-5	0.1279437460774808	0.01080476201416854	0.13877614512252442
5.91	2.7652638176614485e-5	0.12799974808754178	0.010809491265178313	0.1388368919908967
5.92	2.766822542200653e-5	0.12805567986945363	0.010814214585580894	0.13889756268045653
5.93	2.768379262054805e-5	0.1281115416296767	0.010818931992812541	0.13895815741510978
5.94	2.769933978142484e-5	0.12816733357371746	0.010823643504228929	0.1390186764177278
5.95	2.7714866913709333e-5	0.12822305590613414	0.010828349137105679	0.13907911991015354
5.96	2.773037402636175e-5	0.12827870883054332	0.010833048908638863	0.13913948811320856
5.97	2.7745861128231293e-5	0.12833429254962542	0.01083774283594551	0.13919978124669916
5.98	2.7761328228057287e-5	0.12838980726513047	0.01084243093606407	0.1392599995294226
5.99	2.777677533447036e-5	0.12844525317788422	0.01084711322595494	0.13932014317917363
6.0	2.7792202455993577e-5	0.12850063048779392	0.01085178972250095	0.13938021241275086
6.01	2.7805617678753505e-5	0.1285459014581055	0.010855612741641462	0.1394293198174257
6.02	2.7819014689745418e-5	0.12859111307368679	0.010859430748439152	0.13947836283681567
6.03	2.7832393493013805e-5	0.1286362655107461	0.010863243757775474	0.1395273416620146
6.04	2.7845754092516294e-5	0.1286813589446776	0.010867051784463124	0.13957625648323324
6.05	2.785909649212459e-5	0.12872639355006604	0.01087085484324643	0.13962510748980458
6.06	2.7872420695625648e-5	0.12877136950069215	0.010874652948801845	0.13967389487018964
6.07	2.7885726706722493e-5	0.12881628696953737	0.010878446115738308	0.1397226188119824
6.08	2.7899014529035305e-5	0.12886114612878904	0.010882234358597679	0.13977127950191576
6.09	2.79122841661024e-5	0.1289059471498455	0.010886017691855203	0.1398198771258668
6.1	2.792553562138116e-5	0.12895069020332042	0.010889796129919858	0.13986841186886168
6.11	2.7936813749954026e-5	0.1289855228392643	0.010892737636149815	0.13990619728916406
6.12	2.794807569805193e-5	0.12902030789813923	0.010895675124664174	0.13994393109850145
6.13	2.7959321463787787e-5	0.12905504552249694	0.010898608607502072	0.13998161345146282
6.14	2.7970551045218517e-5	0.12908973585423023	0.010901538096647016	0.14001924450192246
6.15	2.7981764440345828e-5	0.1291243790345771	0.0109044636040272	0.14005682440304465
6.16	2.7992961647117042e-5	0.12915897520412495	0.010907385141515883	0.14009435330728795
6.17	2.8004142663425878e-5	0.12919352450281457	0.010910302720931703	0.14013183136640972
6.18	2.8015307487113288e-5	0.12922802706994405	0.010913216354039034	0.14016925873147018
6.19	2.802645611596819e-5	0.12926248304417287	0.010916126052548311	0.14020663555283713
6.2	2.8037588547728314e-5	0.12929689256352597	0.010919031828116377	0.14024396198019007
6.21	2.8046705806664127e-5	0.12932118229675843	0.010921082990737777	0.14027031199330287
6.22	2.8055809175625537e-5	0.12934543749915586	0.010923131237401225	0.1402966245457327
6.23	2.8064898645916515e-5	0.12936965827519165	0.010925176576930148	0.14032289975076773
6.24	2.8073974208819806e-5	0.1293938447288558	0.010927219018107132	0.14034913772117175
6.25	2.8083035855597675e-5	0.12941799696365808	0.010929258569674244	0.14037533856918794
6.26	2.809208357749233e-5	0.1294421150826312	0.010931295240333217	0.1404015024065419
6.27	2.810111736572665e-5	0.12946619918833352	0.01093332903874575	0.140427629344445
6.28	2.8110137211504677e-5	0.12949024938285197	0.010935359973533726	0.14045371949359722
6.29	2.8119143106012283e-5	0.1295142657678054	0.010937388053279488	0.1404797729641909
6.3	2.812813504041761e-5	0.12953824844434667	0.010939413286526032	0.1405057898659131
6.31	2.813508743744771e-5	0.1295519900237498	0.010940573662151103	0.14052069877333837
6.32	2.81420284762831e-5	0.12956571129677738	0.010941732323076507	0.14053558564833019
6.33	2.8148958140556986e-5	0.12957941232548145	0.01094288927454321	0.1405504505581652
6.34	2.8155876413920326e-5	0.12959309317162723	0.010944044521767893	0.14056529356980904
6.35	2.81627832800421e-5	0.12960675389669413	0.010945198069943136	0.1405801147499173
6.36	2.816967872260971e-5	0.12962039456187752	0.010946349924237538	0.14059491416483766
6.37	2.8176562725329336e-5	0.12963401522809107	0.010947500089795885	0.1406096918806123
6.38	2.8183435271926237e-5	0.12964761595596824	0.010948648571739297	0.14062444796297946
6.39	2.8190296346145153e-5	0.12966119680586358	0.010949795375165359	0.14063918247737509
6.4	2.8197145931750575e-5	0.129674757837855	0.010950940505148268	0.14065389548893503
6.41	2.8201949300388792e-5	0.12967804554421763	0.0109512180558292	0.14065746554934722
6.42	2.8206744056397804e-5	0.129681328208342	0.010951495180869094	0.1406610301332675
6.43	2.8211530174931106e-5	0.12968460584578237	0.010951771881582167	0.14066458925753947
6.44	2.821630763120263e-5	0.1296878784720214	0.010952048159276535	0.14066814293892912
6.45	2.8221076400486777e-5	0.12969114610246957	0.01095232401525427	0.14067169119412432
6.46	2.822583645811856e-5	0.1296944087524664	0.010952599450811416	0.14067523403973595
6.47	2.8230587779493655e-5	0.12969766643728053	0.010952874467238034	0.14067877149229804
6.48	2.8235330340068508e-5	0.12970091917211013	0.010953149065818247	0.14068230356826844
6.49	2.824006411536041e-5	0.12970416697208365	0.010953423247830272	0.14068583028402928
6.5	2.8244789080947575e-5	0.1297074098522597	0.010953697014546435	0.14068935165588708
6.51	2.824745934974715e-5	0.1297003380687301	0.010953099710977942	0.14068168523905777
6.52	2.8250123960783535e-5	0.1296932775241745	0.010952503356718562	0.14067403100485387
6.53	2.825278287991097e-5	0.12968622818351955	0.010951907948807002	0.14066638891520644
6.54	2.8255436073090787e-5	0.12967919001185513	0.010951313484295717	0.14065875893222393
6.55	2.825808350639116e-5	0.12967216297443313	0.010950719960250866	0.1406511410181904
6.56	2.8260725145986878e-5	0.12966514703666582	0.01095012737375215	0.14064353513556394
6.57	2.826336095815924e-5	0.12965814216412586	0.010949535721892794	0.14063594124697681
6.58	2.826599090929578e-5	0.12965114832254454	0.010948945001779438	0.14062835931523326
6.59	2.8268614965890115e-5	0.12964416547781138	0.01094835521053207	0.14062078930330935
6.6	2.8271233094541723e-5	0.12963719359597245	0.010947766345283915	0.1406132311743509
6.61	2.8271766496195847e-5	0.12961975707536413	0.010946293744405075	0.14059432258626542
6.62	2.827229743629728e-5	0.1296023492534968	0.01094482356731396	0.14057544511824707
6.63	2.8272825870449715e-5	0.1295849700398757	0.010943355806368911	0.14055659867211506
6.64	2.8273351754415165e-5	0.1295676193444274	0.010941890453963859	0.14053778315014567
6.65	2.8273875044113417e-5	0.1295502970774969	0.010940427502528065	0.1405189984550691
6.66	2.8274395695621598e-5	0.12953300314984548	0.010938966944525952	0.14050024449006704
6.67	2.8274913665173593e-5	0.12951573747264797	0.010937508772456844	0.14048152115876997
6.68	2.8275428909159575e-5	0.12949849995748983	0.01093605297885477	0.14046282836525376
6.69	2.8275941384125515e-5	0.12948129051636542	0.010934599556288272	0.14044416601403784
6.7	2.827645104677266e-5	0.12946410906167508	0.010933148497360172	0.14042553401008204
6.71	2.8274883455578178e-5	0.12943650194699097	0.010930816994554103	0.14039559382500066
6.72	2.827331677076849e-5	0.12940894181854495	0.010928489459915756	0.14036570459523148
6.73	2.8271750936940842e-5	0.12938142852661155	0.01092616588080144	0.14033586615834995
6.74	2.8270185898905805e-5	0.12935396192216364	0.010923846244626452	0.140306078352689
6.75	2.8268621601686517e-5	0.12932654185686876	0.010921530538864735	0.1402763410173352
6.76	2.8267057990517745e-5	0.12929916818308437	0.010919218751048511	0.1402466539921234
6.77	2.8265495010845076e-5	0.1292718407538538	0.010916910868767902	0.14021701711763254
6.78	2.8263932608324134e-5	0.12924455942290214	0.010914606879670614	0.14018743023518107
6.79	2.8262370728819698e-5	0.1292173240446318	0.010912306771461563	0.14015789318682217
6.8	2.8260809318404872e-5	0.12919013447411873	0.010910010531902522	0.14012840581533964
6.81	2.825713710470463e-5	0.12915235145868414	0.010906819679081116	0.14008742827486995
6.82	2.8253469409501112e-5	0.12911463490980066	0.010903634439540231	0.14004652281875038
6.83	2.8249806165355974e-5	0.12907698461332578	0.010900454795196173	0.1400056892146873
6.84	2.8246147305104485e-5	0.1290394003561194	0.01089728072804988	0.13996492723147438
6.85	2.824249276185427e-5	0.12900188192603715	0.01089411222018639	0.13992423663898537
6.86	2.823884246898411e-5	0.12896442911192466	0.010890949253774335	0.139883617208168
6.87	2.8235196360142745e-5	0.12892704170361136	0.010887791811065445	0.13984306871103694
6.88	2.8231554369247655e-5	0.1288897194919043	0.010884639874393994	0.13980259092066755
6.89	2.8227916430483945e-5	0.12885246226858268	0.010881493426176359	0.13976218361118953
6.9	2.8224282478303097e-5	0.12881526982639147	0.010878352448910462	0.13972184655778025
6.91	2.8218521870155427e-5	0.1287674052963589	0.01087431021701529	0.13966993403524436
6.92	2.8212769602134405e-5	0.1287196277313616	0.01087027532949753	0.13961811583046127
6.93	2.8207025593815048e-5	0.12867193684804729	0.010866247762428727	0.13956639163606982
6.94	2.8201289765111055e-5	0.12862433236439416	0.010862227491992763	0.13951476114615202
6.95	2.8195562036273218e-5	0.12857681399970242	0.010858214494485185	0.13946322405622386
6.96	2.8189842327887864e-5	0.12852938147458673	0.01085420874631251	0.13941178006322713
6.97	2.8184130560875164e-5	0.12848203451096737	0.010850210223991545	0.1393604288655198
6.98	2.8178426656487694e-5	0.12843477283206312	0.010846218904148736	0.13930917016286834
6.99	2.817273053630871e-5	0.12838759616238282	0.010842234763519474	0.13925800365643862
7.0	2.8167042122250695e-5	0.1283405042277175	0.010838257778947435	0.13920692904878718
7.01	2.8159249081805883e-5	0.12828285242550777	0.010833389016724291	0.13914440069131387
7.02	2.815146832220955e-5	0.1282253086493021	0.010828529377476961	0.13908198949510128
7.03	2.8143699749391096e-5	0.128167872543218	0.01082367883115181	0.13901969507411918
7.04	2.8135943269687295e-5	0.12811054375304934	0.010818837347836762	0.1389575170441558
7.05	2.8128198789840314e-5	0.12805332192625646	0.010814004897760476	0.13889545502280676
7.06	2.8120466216995675e-5	0.12799620671195552	0.010809181451291441	0.13883350862946398
7.07	2.8112745458700175e-5	0.1279391977609084	0.010804366978937132	0.13877167748530422
7.08	2.810503642290006e-5	0.12788229472551338	0.010799561451343198	0.13870996121327947
7.09	2.809733901793886e-5	0.12782549725979406	0.010794764839292577	0.13864835943810455
7.1	2.8089653152555534e-5	0.12776880501939042	0.010789977113704666	0.13858687178624765
7.11	2.8079804395896375e-5	0.12770126046448085	0.010784272913406867	0.1385136131822836
7.12	2.8069972161509428e-5	0.12763384647422024	0.010778579739472445	0.1384404961858542
7.13	2.8060156340322547e-5	0.12756656261336272	0.010772897555145525	0.13836752032484856
7.14	2.805035682374686e-5	0.1274994084487213	0.010767226323844107	0.13829468512938914
7.15	2.8040573503674244e-5	0.12743238354915506	0.010761566009158981	0.1382219901318177
7.16	2.8030806272474787e-5	0.12736548748555654	0.010755916574852649	0.13814943486668166
7.17	2.8021055022994466e-5	0.1272987198308396	0.01075027798485832	0.1380770188707209
7.18	2.8011319648552568e-5	0.12723208015992676	0.010744650203278841	0.13800474168285415
7.19	2.800160004293931e-5	0.12716556804973722	0.010739033194385666	0.1379326028441658
7.2	2.799189610041344e-5	0.1270991830791746	0.010733426922617827	0.13786060189789284
7.21	2.7980047758237807e-5	0.12702204011020266	0.010726912141113222	0.1377769322990741
7.22	2.796822029474976e-5	0.1269450507863467	0.010720410335116117	0.13769342934175757
7.23	2.795641358516304e-5	0.12686821458940703	0.010713921460865167	0.13761009246385736
7.24	2.79446275052545e-5	0.12679153100364463	0.010707445474806884	0.13752692110595677
7.25	2.793286193136116e-5	0.1267149995157669	0.010700982333594341	0.1374439147112926
7.26	2.7921116740377215e-5	0.1266386196149126	0.010694531994085954	0.13736107272573894
7.27	2.7909391809751144e-5	0.12656239079263693	0.010688094413344191	0.13727839459779087
7.28	2.789768701748268e-5	0.12648631254289658	0.010681669548634328	0.13719587977854839
7.29	2.7886002242119973e-5	0.12641038436203533	0.010675257357423243	0.1371135277217007
7.3	2.7874337362756764e-5	0.12633460574876967	0.01066885779737817	0.1370313378835106
7.31	2.7860505952328676e-5	0.12624795870299083	0.010661540401472127	0.13693735961041528
7.32	2.7846699989113894e-5	0.1261614894140301	0.010654238017305027	0.13684357413132425
7.33	2.7832919331496418e-5	0.1260751972751111	0.01064695059363527	0.13674998078807787
7.34	2.7819163838509477e-5	0.12598908168235293	0.010639678079465757	0.1366565789256572
7.35	2.7805433369832078e-5	0.12590314203475217	0.010632420424042404	0.13656336789216442
7.36	2.779172778578548e-5	0.1258173777341653	0.010625177576852645	0.1364703470388037
7.37	2.7778046947329722e-5	0.1257317881852914	0.010617949487623958	0.1363775157198627
7.38	2.776439071606022e-5	0.12564637279565471	0.010610736106322415	0.13628487329269318
7.39	2.7750758954204293e-5	0.1255611309755874	0.010603537383151198	0.1361924191176928
7.4	2.773715152461784e-5	0.12547606213821258	0.010596353268549194	0.1361001525582864
7.41	2.7721373493369876e-5	0.12538010541082445	0.010588249674910585	0.13599607645922843
7.42	2.770562563901469e-5	0.1252843513264043	0.010580163194644106	0.13589222014668742
7.43	2.7689907802144365e-5	0.1251887991847511	0.010572093768618441	0.13578858286117168
7.44	2.7674219824091943e-5	0.12509344828902105	0.010564041337985797	0.13568516384683094
7.45	2.765856154692741e-5	0.12499829794570742	0.010556005844180198	0.13558196235143455
7.46	2.7642932813453566e-5	0.12490334746462009	0.010547987228915735	0.13547897762634928
7.47	2.762733346720209e-5	0.12480859615886512	0.010539985434184867	0.1353762089265172
7.48	2.7611763352429448e-5	0.1247140433448246	0.010532000402256719	0.13527365551043374
7.49	2.7596222314113016e-5	0.12461968834213676	0.010524032075675397	0.13517131664012627
7.5	2.7580710197947082e-5	0.12452553047367623	0.010516080397258293	0.13506919158113245
7.51	2.7563022073970893e-5	0.12442045848976906	0.01050720702507871	0.13495522853692174
7.52	2.754536901649664e-5	0.12431561480325952	0.010498352932785275	0.1348415131050613
7.53	2.7527750847326747e-5	0.12421099861549362	0.010489518052932342	0.13472804441927327
7.54	2.7510167389102327e-5	0.12410660913166718	0.010480702318399366	0.13461482161745564
7.55	2.74926184652984e-5	0.1240024455608019	0.010471905662388904	0.1345018438416561
7.56	2.7475103900219358e-5	0.12389850711572219	0.010463128018424642	0.13438911023804706
7.57	2.7457623518994193e-5	0.12379479301303163	0.010454369320349417	0.13427661995690005
7.58	2.7440177147572088e-5	0.1236913024730901	0.010445629502323276	0.13416437215256094
7.59	2.742276461271774e-5	0.12358803471999064	0.010436908498821547	0.1340523659834249
7.6	2.740538574200683e-5	0.12348498898153659	0.010428206244632879	0.1339406006119115
7.61	2.7385804222251246e-5	0.12337089585413304	0.010418571041776131	0.1338168527001314
7.62	2.7366262881102352e-5	0.12325705776212581	0.010408957376826504	0.13369338140183343
7.63	2.7346761520269304e-5	0.12314347380183899	0.010399365173469241	0.1335701857368285
7.64	2.7327299942405326e-5	0.12303014307397732	0.010389794355759539	0.13344726472967927
7.65	2.7307877951102373e-5	0.1229170646835995	0.01038024484812029	0.1333246174096709
7.66	2.728849535088578e-5	0.12280423774009118	0.010370716575339802	0.13320224281078186
7.67	2.726915194720901e-5	0.1226916613571389	0.010361209462569559	0.13308013997165566
7.68	2.724984754644848e-5	0.12257933465270336	0.010351723435322029	0.13295830793557184
7.69	2.7230581955898285e-5	0.12246725674899332	0.010342258419468411	0.13283674575041765
7.7	2.721135498376514e-5	0.12235542677243991	0.01033281434123648	0.13271545246866015
7.71	2.7189916718639343e-5	0.12223250678987921	0.01032243371534216	0.13258213042194
7.72	2.7168523910526912e-5	0.12210986938110523	0.010312076952968593	0.13244911485798433
7.73	2.7147176339916603e-5	0.1219875135317398	0.01030174396845223	0.13231640467653194
7.74	2.7125873788353686e-5	0.12186543823235195	0.010291434676547343	0.13218399878268763
7.75	2.710461603843387e-5	0.12174364247842805	0.010281148992423437	0.1320518960868899
7.76	2.7083402873797238e-5	0.12162212527034058	0.010270886831662667	0.13192009550487704
7.77	2.706223407912242e-5	0.12150088561331909	0.010260648110257349	0.13178859595765557
7.78	2.7041109440120534e-5	0.12137992251741957	0.010250432744607412	0.1316573963714671
7.79	2.7020028743529453e-5	0.12125923499749562	0.01024024065151791	0.13152649567775707
7.8	2.6998991777107842e-5	0.12113882207316837	0.010230071748196535	0.131395892813142
7.81	2.6975753417835425e-5	0.12100736993773932	0.010218970586832453	0.1312533162779896
7.82	2.695256589339978e-5	0.12087622837782268	0.010207895653731128	0.1311110765974472
7.83	2.69294289621825e-5	0.12074539626386935	0.010196846853502846	0.13096917254633436
7.84	2.690634238373997e-5	0.12061487247187375	0.01018582409122606	0.13082760290548354
7.85	2.6883305918796612e-5	0.12048465588333995	0.010174827272444486	0.13068636646170323
7.86	2.6860319329238142e-5	0.12035474538524744	0.010163856303164251	0.13054546200774092
7.87	2.683738237810483e-5	0.12022513987001744	0.01015291108985104	0.1304048883422466
7.88	2.6814494829584925e-5	0.12009583823547959	0.010141991539427256	0.13026464426973644
7.89	2.6791656449008004e-5	0.1199668393848384	0.010131097559269223	0.13012472860055663
7.9	2.6768867002838462e-5	0.11983814222664056	0.010120229057204402	0.1299851401508478
7.91	2.6743865357559838e-5	0.11969835226839295	0.010108423771529158	0.12983351990527967
7.92	2.6718920089638526e-5	0.11955890167968773	0.01009664714576837	0.12968226774554575
7.93	2.669403093413296e-5	0.11941978920967723	0.01008489907428869	0.12953138231490005
7.94	2.6669197627402627e-5	0.11928101361369349	0.010073179451978635	0.12938086226329953
7.95	2.6644419907100506e-5	0.11914257365321042	0.01006148817424541	0.12923070624736294
7.96	2.661969751216551e-5	0.11900446809580549	0.010049825137011649	0.1290809129303293
7.97	2.6595030182815023e-5	0.11886669571512225	0.010038190236712275	0.12893148098201734
7.98	2.657041766053747e-5	0.11872925529083297	0.01002658337029133	0.12878240907878483
7.99	2.654585968808494e-5	0.11859214560860123	0.010015004435198798	0.1286336959034881
8.0	2.6521356009465843e-5	0.11845536546004508	0.010003453329387553	0.12848534014544208
8.01	2.6494607986003e-5	0.11830733134836309	0.009990951829792963	0.12832477778614204
8.02	2.6467922125345472e-5	0.11815966658678552	0.009978481521966669	0.12816461603087753
8.03	2.6441298137595747e-5	0.11801236979493794	0.0099660422893368	0.12800485338241235
8.04	2.6414735734294138e-5	0.11786543959931496	0.00995363401591158	0.12784548835096082
8.05	2.638823462841038e-5	0.11771887463323785	0.009941256586275734	0.127686519454142
8.06	2.636179453433521e-5	0.11757267353681232	0.009928909885586923	0.12752794521693356
8.07	2.6335415167871996e-5	0.11742683495688609	0.009916593799572186	0.12736976417162615
8.08	2.630909624622846e-5	0.11728135754700744	0.009904308214524404	0.12721197485777808
8.09	2.6282837488008532e-5	0.11713623996738382	0.009892053017298827	0.12705457582217067
8.1	2.625663861320406e-5	0.11699148088484038	0.009879828095309573	0.12689756561876314
8.11	2.6228221052982864e-5	0.11683559793720052	0.009866663766282773	0.12672848992453628
8.12	2.6199871464808327e-5	0.11668011440247214	0.009853533167823504	0.12655984744176046
8.13	2.6171589533128915e-5	0.11652502876723618	0.009840436172124295	0.1263916365288936
8.14	2.6143374943973256e-5	0.11637033952565982	0.009827372652018338	0.12622385555262214
8.15	2.6115227384940812e-5	0.11621604517944983	0.00981434248097553	0.1260565028878103
8.16	2.608714654519252e-5	0.11606214423780493	0.009801345533098471	0.1258895769174486
8.17	2.60591321154416e-5	0.11590863521736985	0.009788381683118567	0.12572307603260385
8.18	2.6031183787944324e-5	0.11575551664218879	0.009775450806392097	0.12555699863236883
8.19	2.600330125649096e-5	0.11560278704365952	0.00976255277889635	0.12539134312381237
8.2	2.5975484216396652e-5	0.11545044496048754	0.009749687477225762	0.1252261079219297
8.21	2.5945434121755708e-5	0.11528690735584533	0.009735876717160329	0.12504872950712742
8.22	2.5915457980326336e-5	0.11512380005564224	0.009722102296446716	0.12487181781006927
8.23	2.5885555449473153e-5	0.11496112140620919	0.009708364075433356	0.12469537103709201
8.24	2.5855726188293244e-5	0.11479886976223115	0.009694661915174188	0.12451938740359364
8.25	2.5825969857605845e-5	0.11463704348669465	0.009680995677424219	0.12434386513397647
8.26	2.5796286119941973e-5	0.11447564095083633	0.009667365224635155	0.12416880246159143
8.27	2.5766674639534267e-5	0.11431466053409094	0.009653770419951038	0.12399419762868151
8.28	2.5737135082306812e-5	0.11415410062404044	0.009640211127203946	0.1238200488863267
8.29	2.5707667115865092e-5	0.11399395961636345	0.00962668721090971	0.12364635449438903
8.3	2.567827040948595e-5	0.11383423591478446	0.009613198536263627	0.12347311272145758
8.31	2.564662483004851e-5	0.1136632376938041	0.009598757731872774	0.12328764205050692
8.32	2.5615059363288927e-5	0.11349270152965102	0.009584355948317273	0.12310267253733158
8.33	2.558357363795203e-5	0.11332262562066606	0.009569993033447844	0.12291820222775185
8.34	2.5552167284678316e-5	0.11315300817436652	0.009555668835890128	0.12273422917754133
8.35	2.5520839935992584e-5	0.11298384740738864	0.00954138320503986	0.12255075145236449
8.36	2.5489591226292498e-5	0.11281514154543018	0.009527135991058026	0.1223677671277145
8.37	2.5458420791837395e-5	0.11264688882319367	0.009512927044866063	0.12218527428885156
8.38	2.542732827073701e-5	0.11247908748433004	0.009498756218141084	0.12200327103074186
8.39	2.5396313302940468e-5	0.11231173578138279	0.009484623363311176	0.1218217554579969
8.4	2.5365375530225167e-5	0.11214483197573216	0.0094705283335507	0.1216407256848131
8.41	2.53321915735277e-5	0.11196666788076684	0.00945548237577539	0.12144748244811575
8.42	2.5299093987508937e-5	0.11178899805390687	0.009440478159071928	0.1212547753069663
8.43	2.5266082371071246e-5	0.11161182053934166	0.009425515518272962	0.12106260213998568
8.44	2.5233156325185348e-5	0.1114351333913071	0.009410594289059559	0.12087096083669185
8.45	2.5200315452877784e-5	0.11125893467402272	0.009395714307955884	0.12067984929743147
8.46	2.516755935921843e-5	0.11108322246162816	0.009380875412323868	0.12048926543331125
8.47	2.5134887651308038e-5	0.11090799483812101	0.009366077440357928	0.12029920716613025
8.48	2.5102299938266005e-5	0.11073324989729467	0.009351320231079747	0.12010967242831269
8.49	2.5069795831218068e-5	0.11055898574267664	0.009336603624333034	0.11992065916284089
8.5	2.503737494328426e-5	0.11038520048746782	0.009321927460778425	0.11973216532318953
8.51	2.5002689770135532e-5	0.11020006436633427	0.009306292720042506	0.11953135977614691
8.52	2.496809741299648e-5	0.1100154556309434	0.00929070251715656	0.11933112624551297
8.53	2.493359743919159e-5	0.10983137216258776	0.00927515667319661	0.11913146243322356
8.54	2.4899189418299263e-5	0.10964781185354174	0.009259655010166096	0.11893236605312613
8.55	2.486487292213804e-5	0.1094647726069918	0.00924419735098997	0.11873383483090391
8.56	2.4830647524752948e-5	0.1092822523369677	0.009228783519508926	0.11853586650400139
8.57	2.4796512802401726e-5	0.10910024896827349	0.0092134133404735	0.11833845882154939
8.58	2.4762468333541413e-5	0.10891876043641932	0.009198086639538385	0.11814160954429125
8.59	2.472851369881491e-5	0.1087377846875543	0.009182803243256711	0.11794531644450983
8.6	2.4694648481037638e-5	0.10855731967839877	0.009167562979074355	0.11774957730595416
8.61	2.4658539375688075e-5	0.10836560719724095	0.009151372869301276	0.11754163860591792
8.62	2.462252954065221e-5	0.10817445522702382	0.009135230094794599	0.11733430785135907
8.63	2.458661851076715e-5	0.10798386148156	0.009119134462486708	0.11712758256255747
8.64	2.4550805823317952e-5	0.1077938236866215	0.009103085780319944	0.11692146027276477
8.65	2.4515091018022426e-5	0.1076043395798632	0.00908708385724015	0.11671593852812139
8.66	2.44794736370161e-5	0.10741540691074712	0.009071128503190288	0.11651101488757443
8.67	2.4443953224837344e-5	0.10722702344046722	0.009055219529104066	0.11630668692279612
8.68	2.440852932841251e-5	0.10703918694187485	0.00903935674689966	0.11610295221810293
8.69	2.4373201497041297e-5	0.10685189519940473	0.009023539969473464	0.11589980837037522
8.7	2.433796928238213e-5	0.10666514600900157	0.009007769010693865	0.1156972529889778
8.71	2.4300473533710407e-5	0.10646705090787484	0.008991039893203634	0.11548239127461218
8.72	2.4263083702231986e-5	0.10626955037567973	0.00897436098717018	0.11526817444655214
8.73	2.422579928837334e-5	0.10607264194905691	0.008957732084563734	0.11505459983290903
8.74	2.418861979521774e-5	0.10587632317765888	0.008941152978453385	0.11484166477590749
8.75	2.415154472848864e-5	0.10568059162406634	0.008924623462999992	0.11462936663179482
8.76	2.4114573596533227e-5	0.10548544486370517	0.00890814333344919	0.1144177027707509
8.77	2.407770591030611e-5	0.10529088048476441	0.008891712386124472	0.11420667057679919
8.78	2.404094118335311e-5	0.10509689608811436	0.008875330418420223	0.11399626744771793
8.79	2.4004278931795202e-5	0.10490348928722587	0.008858997228794975	0.11378649079495264
8.8	2.396771867431253e-5	0.10471065770808968	0.008842712616764534	0.11357733804352853
8.81	2.39289137480777e-5	0.10450657581467167	0.008825477919118637	0.11335598264753839
8.82	2.38902213880204e-5	0.10430312252112485	0.008808296306835234	0.1131353090493481
8.83	2.3851641059149713e-5	0.10410029518184448	0.00879116755649396	0.1129153143793976
8.84	2.3813172229350065e-5	0.10389809116533906	0.00877409144586633	0.11269599578343474
8.85	2.3774814369363235e-5	0.10369650785413971	0.008757067753908051	0.11247735042241713
8.86	2.3736566952770394e-5	0.10349554264470935	0.008740096260751378	0.1122593754724135
8.87	2.3698429455974227e-5	0.10329519294735319	0.008723176747697516	0.11204206812450668
8.88	2.3660401358181286e-5	0.1030954561861292	0.008706308997209117	0.11182542558469649
8.89	2.3622482141384497e-5	0.10289632979876026	0.008689492792902802	0.11160944507380445
8.9	2.3584671290345678e-5	0.10269781123654598	0.008672727919541766	0.1113941238273781
8.91	2.3544574499915824e-5	0.10248783487473671	0.00865499543849084	0.11116637488772747
8.92	2.3504597229791772e-5	0.10227852264379955	0.008637319043387711	0.11093934628441705
8.93	2.3464738906835587e-5	0.10206987170212911	0.008619698494259802	0.11071303493529575
8.94	2.34249989610245e-5	0.10186187922344153	0.00860213355242845	0.110487437774831
8.95	2.3385376825431153e-5	0.10165454239667529	0.008584623980500498	0.11026255175400122
8.96	2.3345871936203904e-5	0.10144785842589185	0.008567169542359922	0.11003837384018797
8.97	2.330648373254747e-5	0.10124182453017785	0.008549770003159589	0.10981490101706998
8.98	2.3267211656703546e-5	0.10103643794354794	0.008532425129312994	0.10959213028451764
8.99	2.3228055153931557e-5	0.10083169591484736	0.0085151346884861	0.1093700586584874
9.0	2.318901367248978e-5	0.10062759570765702	0.008497898449589276	0.10914868317091878
9.01	2.3147702618832104e-5	0.10041212063334543	0.00847970160662884	0.10891496994259309
9.02	2.3106518045416523e-5	0.10019734521251818	0.008461563849492907	0.10868201558005651
9.03	2.3065459339746127e-5	0.09998326640146145	0.008443484921140897	0.1084498167819421
9.04	2.3024525892691138e-5	0.09976988117305312	0.008425464565933379	0.10821837026487918
9.05	2.298371709846741e-5	0.099557186516654	0.008407502529622909	0.10798767276337538
9.06	2.2943032354614936e-5	0.0993451794379999	0.008389598559344905	0.10775772102969942
9.07	2.2902471061976754e-5	0.09913385695909495	0.008371752403608636	0.10752851183376555
9.08	2.286203262467771e-5	0.09892321611810499	0.008353963812288224	0.1073000419630179
9.09	2.282171645010368e-5	0.09871325396925253	0.008336232536613768	0.10707230822231639
9.1	2.2781521948880693e-5	0.0985039675827118	0.008318558329162487	0.10684530743382317
9.11	2.2739074350060363e-5	0.09828338976530825	0.008299930563818168	0.10660605940347648
9.12	2.2696760187841448e-5	0.09806354706831844	0.00828136487947249	0.10636760870797878
9.13	2.26545788091438e-5	0.0978444362397509	0.008262861001495871	0.10612995182005593
9.14	2.2612529564519287e-5	0.09762605404554052	0.008244418656772584	0.10589308523187763
9.15	2.2570611808128264e-5	0.09740839726942997	0.008226037573690777	0.10565700545492888
9.16	2.2528824897716267e-5	0.09719146271285224	0.008207717482132528	0.10542170901988249
9.17	2.2487168194590996e-5	0.09697524719481457	0.008189458113464063	0.10518719247647322
9.18	2.2445641063599316e-5	0.09675974755178259	0.00817125920052596	0.10495345239337214
9.19	2.2404242873104428e-5	0.09654496063756553	0.008153120477623451	0.10472048535806208
9.2	2.236297299496345e-5	0.09633088332320268	0.00813504168051685	0.10448828797671449
9.21	2.2319446545022202e-5	0.09610549744806392	0.008116007878902562	0.10424382477351149
9.22	2.227606059091539e-5	0.0958808826410245	0.008097039194060619	0.10400019789567602
9.23	2.2232814437060215e-5	0.09565703543214296	0.008078135332955587	0.10375740357953561
9.24	2.21897073917888e-5	0.09543395237082947	0.00805929600418629	0.10351543808240754
9.25	2.2146738767322485e-5	0.09521163002571688	0.008040520917974883	0.10327429768245909
9.26	2.2103907879746514e-5	0.09499006498453284	0.008021809786156074	0.10303397867856867
9.27	2.2061214048984955e-5	0.09476925385397349	0.008003162322166456	0.10279447739018893
9.28	2.2018656598775623e-5	0.09454919325957707	0.007984578241033834	0.10255579015720968
9.29	2.197623485664545e-5	0.09432987984559987	0.007966057259366737	0.10231791333982325
9.3	2.193394815388579e-5	0.09411131027489167	0.007947599095343913	0.10208084331838947
9.31	2.1889380448318404e-5	0.09388130936777284	0.007928175558446939	0.1018313743066681
9.32	2.1844960524139846e-5	0.09365211657928801	0.007908820267231123	0.10158278180704328
9.33	2.1800687640484184e-5	0.09342372820753346	0.007889532909071881	0.10133506180424583
9.34	2.1756561060707713e-5	0.09319614057150624	0.007870313173109685	0.10108821030567663
9.35	2.171258005236111e-5	0.09296935001096354	0.007851160750238189	0.10084222334125409
9.36	2.1668743887161867e-5	0.09274335288628398	0.007832075333092523	0.10059709696326366
9.37	2.162505184096687e-5	0.09251814557832928	0.007813056616037614	0.10035282724620787
9.38	2.158150319374522e-5	0.0922937244883074	0.0077941042951566114	0.10010941028665776
9.39	2.1538097229551297e-5	0.0920700860376368	0.007775218068239437	0.0998668422031058
9.4	2.1494833236497924e-5	0.09184722666781094	0.007756397634771351	0.09962511913581878
9.41	2.1449322400670564e-5	0.09161310840734466	0.007736626391427542	0.09937118412117286
9.42	2.140396650366495e-5	0.09137983463274432	0.007716926464968828	0.0991181650642168
9.43	2.135876475855091e-5	0.09114740140620811	0.007697297522849065	0.09886605769381572
9.44	2.131371638294005e-5	0.0909158048124452	0.0076777392344231565	0.09861485776325128
9.45	2.1268820598955388e-5	0.09068504095852248	0.007658251270934119	0.09836456105005555
9.46	2.1224076633201496e-5	0.09045510597371441	0.007638833305500387	0.098115163355848
9.47	2.1179483716734658e-5	0.09022599600935231	0.007619485013103083	0.09786666050617213
9.48	2.1135041085033342e-5	0.08999770723867587	0.007600206070573487	0.09761904835033439
9.49	2.10907479779689e-5	0.08977023585668531	0.007580996156580551	0.09737232276124383
9.5	2.1046603639776563e-5	0.08954357807999526	0.0075618549516185485	0.09712647963525359
9.51	2.100018738568644e-5	0.0893055353258852	0.007541752288788771	0.09686828780205965
9.52	2.0953933462334872e-5	0.0890683745688556	0.007521724110656839	0.09661105261297477
9.53	2.0907841033625374e-5	0.08883209161957399	0.007501770063434911	0.09635476952404254
9.54	2.0861909268351438e-5	0.08859668231297367	0.007481889795384377	0.0960994340176264
9.55	2.0816137340163597e-5	0.0883621425080875	0.0074620829568018176	0.09584504160222947
9.56	2.0770524427536854e-5	0.08812846808788372	0.007442349200005164	0.09559158781231641
9.57	2.0725069713738172e-5	0.08789565495910233	0.007422688179319857	0.09533906820813592
9.58	2.067977238679445e-5	0.08766369905209354	0.007403099551065207	0.09508747837554553
9.59	2.063463163946062e-5	0.08743259632065713	0.007383582973540839	0.09483681392583743
9.6	2.058964666918802e-5	0.08720234274188293	0.0073641381070132135	0.09458707049556533
9.61	2.054238291268526e-5	0.0869606697909605	0.00734372887799366	0.09432494105186684
9.62	2.0495289000587854e-5	0.08671991692421291	0.007323397350117446	0.09406380956333094
9.63	2.0448364045046527e-5	0.08648007968774335	0.007303143147254306	0.0938036711990427
9.64	2.0401607163476763e-5	0.08624115365380886	0.007282965895482693	0.09354452115645502
9.65	2.0355017478522858e-5	0.08600313442063988	0.00726286522307448	0.09328635466119288
9.66	2.0308594118022516e-5	0.08576601761226141	0.007242840760479887	0.09302916696685933
9.67	2.0262336214971567e-5	0.0855297988783153	0.0072228921403124716	0.09277295335484273
9.68	2.0216242907488937e-5	0.08529447389388368	0.00720301899733422	0.0925177091341254
9.69	2.0170313338782016e-5	0.08506003835931468	0.00718322096844081	0.09226342964109427
9.7	2.012454665711218e-5	0.08482648800004856	0.007163497692646945	0.09201011023935263
9.71	2.007655406690699e-5	0.08458178492573434	0.007142832573479544	0.0917446940532808
9.72	2.002873855122177e-5	0.08433803855612194	0.00712224824804958	0.09148031554272275
9.73	1.9981099170364524e-5	0.0840952441722965	0.0071017443178460924	0.09121696958931295
9.74	1.993363499029258e-5	0.08385339708343544	0.007081320386730492	0.09095465110515623
9.75	1.988634508257381e-5	0.08361249262661286	0.007060976060920064	0.0906933550326155
9.76	1.9839228524348002e-5	0.0833725261666049	0.007040710948971526	0.09043307634410078
9.77	1.9792284398288614e-5	0.08313349309569719	0.0070205246617647465	0.09017381004186022
9.78	1.9745511792564872e-5	0.08289538883349364	0.007000416812486633	0.08991555115777283
9.79	1.96989098008041e-5	0.0826582088267267	0.006980387016615077	0.08965829475314258
9.8	1.9652477522054384e-5	0.08242194854906935	0.006960434891903082	0.0894020359184945
9.81	1.9603773735966612e-5	0.08217430592112898	0.0069395215311868885	0.08913343122605184
9.82	1.955525464191605e-5	0.0819276585330064	0.006918692218488566	0.08886590600613688
9.83	1.9506919243763454e-5	0.0816820013775651	0.0068979465309569055	0.08859945482776577
9.84	1.945876655144695e-5	0.08143732947791815	0.006877284048295246	0.08833407229276484
9.85	1.941079558093971e-5	0.08119363788721429	0.0068567043527434385	0.08806975303553867
9.86	1.936300535420799e-5	0.08095092168842698	0.006836207029060018	0.0878064917228412
9.87	1.9315394899169453e-5	0.08070917599414396	0.00681579166450444	0.08754428305354757
9.88	1.9267963249651877e-5	0.0804683959463595	0.0067954578488195316	0.08728312175842869
9.89	1.922070944535228e-5	0.08022857671626826	0.006775205174214073	0.08702300259992768
9.9	1.9173632531796144e-5	0.0799897135040598	0.0067550332353454685	0.08676392037193707
9.91	1.912431620110631e-5	0.07973962976851798	0.006733913726713812	0.08649266781143289
9.92	1.907519201896526e-5	0.07949057895889346	0.0067128814486810936	0.08622253559959352
9.93	1.902625893163509e-5	0.07924255577402599	0.006691935953565862	0.08595351798652348
9.94	1.89775158919032e-5	0.07899555494526202	0.006671076796431829	0.08568560925758575
9.95	1.892896185903636e-5	0.07874957123622274	0.006650303535068314	0.0854188037331501
9.96	1.8880595798735e-5	0.0785045994425744	0.006629615729970817	0.08515309576834394
9.97	1.8832416683088026e-5	0.07826063439180006	0.006609012944321762	0.0848884797528049
9.98	1.8784423490527966e-5	0.0780176709429738	0.006588494743971426	0.08462495011043575
9.99	1.873661520578634e-5	0.07777570398653572	0.006568060697418944	0.08436250129916044
10.0	1.8688990819849637e-5	0.07753472844407024	0.006547710375793559	0.08410112781068364
10.01	1.8639120183004776e-5	0.07728249801714163	0.006526409582617673	0.0838275467199423
10.02	1.8589449269290862e-5	0.07703133875956834	0.006505199249688704	0.08355512745852633
10.03	1.8539976964174575e-5	0.07678124506005687	0.006484078903134507	0.08328386394015555
10.04	1.8490702160132332e-5	0.07653221134226142	0.006463048072034262	0.08301375011645581
10.05	1.844162375660029e-5	0.076284232064532	0.006442106288397199	0.08274477997668579
10.06	1.839274065992473e-5	0.07603730171966437	0.006421253087141479	0.08247694754746578
10.07	1.834405178331277e-5	0.07579141483465174	0.006400488006073222	0.08221024689250828
10.08	1.8295556046783613e-5	0.07554656597043892	0.0063798105858657575	0.08194467211235146
10.09	1.8247252377120067e-5	0.07530274972167823	0.006359220370038999	0.08168021734409435
10.1	1.819913970782057e-5	0.07505996071648764	0.0063387169049390225	0.08141687676113449
10.11	1.8148813687824784e-5	0.07480608266035721	0.0063172769728833756	0.08114150844692841
10.12	1.809869477751278e-5	0.07455331303182292	0.006295930647522823	0.08086734237412324
10.13	1.804878180034413e-5	0.07430164590335185	0.006274677428278872	0.08059437211343107
10.14	1.799907358729585e-5	0.07405107538491723	0.006253516817740413	0.08032259127624494
10.15	1.7949568976808018e-5	0.07380159562372463	0.006232448321640598	0.08005199351434203
10.16	1.790026681472974e-5	0.07355320080393933	0.006211471448833816	0.07978257251958787
10.17	1.785116595426586e-5	0.07330588514641823	0.006190585711273036	0.07951432202364553
10.18	1.7802265255923685e-5	0.07305964290844086	0.006169790623987133	0.07924723579768392
10.19	1.7753563587460698e-5	0.07281446838344623	0.006149085705058618	0.07898130765209231
10.2	1.7705059823832138e-5	0.07257035590076863	0.00612847047560135	0.07871653143619381
10.21	1.765429615613069e-5	0.07231491977088367	0.006106898967599246	0.07843947303463905
10.22	1.7603747420237247e-5	0.07206063148416261	0.006085424394925895	0.07816365962650874
10.23	1.7553412371679887e-5	0.07180748476697828	0.006064046227775229	0.07788908440712519
10.24	1.750328977407335e-5	0.07155547338607815	0.006042763939750794	0.07761574061560302
10.25	1.7453378399059527e-5	0.07130459114828443	0.006021577007840456	0.07734362153452394
10.26	1.7403677026248864e-5	0.07105483190019897	0.006000484912391437	0.07707272048961666
10.27	1.7354184443161828e-5	0.07080618952790817	0.005979487137085432	0.07680303084943677
10.28	1.7304899445171164e-5	0.07055865795669197	0.005958583168914011	0.07653454602505115
10.29	1.725582083544459e-5	0.07031223115073519	0.0059377724981542436	0.07626725946972489
10.3	1.7206947424887794e-5	0.07006690311284004	0.005917054618344437	0.07600116467860937
10.31	1.715586556855392e-5	0.06981051070608814	0.005895402355973818	0.0757230689276305
10.32	1.710500610720945e-5	0.06955530371158285	0.0058738502016302966	0.07544625891932036
10.33	1.705436772811639e-5	0.06930127550791669	0.005852397596137829	0.07517072747178263
10.34	1.7003949127212743e-5	0.06904841951702644	0.005831043983980798	0.07489646745013444
10.35	1.6953749009048027e-5	0.06879672920386884	0.0058097888132765865	0.07462347176615447
10.36	1.6903766086719243e-5	0.06854619807609731	0.005788631535748315	0.07435173337793234
10.37	1.6853999081807332e-5	0.06829681968374217	0.005767571606697812	0.07408124528952179
10.38	1.680444672431444e-5	0.06804858761889422	0.005746608484978896	0.07381200055059743
10.39	1.675510775260133e-5	0.06780149551538948	0.00572574163297077	0.07354399225611286
10.4	1.6705980913325602e-5	0.06755553704849783	0.005704970516551702	0.07327721354596287
10.41	1.6654639428286534e-5	0.06729848289485361	0.005683262372783941	0.07299839990706584
10.42	1.6603527916681073e-5	0.06704265226572802	0.005661657555613631	0.07272091334925833
10.43	1.6552644993454917e-5	0.06678803817152264	0.005640155474771102	0.0724447462912872
10.44	1.6501989282871137e-5	0.06653463366921579	0.005618755543920063	0.07216989120241872
10.45	1.6451559418439746e-5	0.06628243186200745	0.005597457180627634	0.07189634060205354
10.46	1.6401354042847994e-5	0.06603142589896813	0.005576259806334686	0.07162408705934566
10.47	1.6351371807891217e-5	0.06578160897469033	0.00555516284632641	0.07135312319282464
10.48	1.6301611374404223e-5	0.06553297432894277	0.005534165729703106	0.07108344167002029
10.49	1.6252071412193273e-5	0.06528551524632763	0.005513267889351259	0.07081503520709108
10.5	1.620275059996879e-5	0.06503922505594144	0.005492468761914871	0.07054789656845627
10.51	1.6151228504188158e-5	0.06478190640342149	0.005470738284229541	0.07026879591615523
10.52	1.6099943904930643e-5	0.06452584907108512	0.005449114324974469	0.06999106333996452
10.53	1.6048895341821357e-5	0.06427104568600363	0.005427596261507828	0.06971469084285327
10.54	1.599808136449023e-5	0.06401748892528923	0.0054061834754137355	0.06943967048206745
10.55	1.5947500532495474e-5	0.06376517151570942	0.005384875352469668	0.06916599436871157
10.56	1.589715141524746e-5	0.06351408623330324	0.005363671282614082	0.06889365466733256
10.57	1.584703259193324e-5	0.06326422590300117	0.005342570659914285	0.06862264359550738
10.58	1.5797142651441818e-5	0.06301558339824812	0.0053215728825346306	0.06835295342343418
10.59	1.5747480192290126e-5	0.06276815164063079	0.00530067735270502	0.0680845764735281
10.6	1.5698043822549428e-5	0.06252192359950672	0.00527988347668959	0.06781750512001886
10.61	1.564642026120533e-5	0.06226473796063277	0.005258164234901934	0.0675385486157959
10.62	1.559504165282622e-5	0.06200885106409158	0.005236554671833869	0.06726100077757828
10.63	1.554390645856624e-5	0.06175425513774839	0.005215054131130715	0.06698485317533767
10.64	1.5493013150322478e-5	0.06150094246322894	0.005193661960977847	0.0667100974373571
10.65	1.5442360210651202e-5	0.061248905375497625	0.005172377514065058	0.06643672524977333
10.66	1.5391946132684967e-5	0.06099813626243934	0.00515120014755128	0.0661647283561233
10.67	1.534176942005022e-5	0.060748627564444636	0.005130129223029524	0.06589409855689421
10.68	1.529182858678585e-5	0.06050037177399909	0.005109164106492206	0.06562482770907808
10.69	1.5242122157262354e-5	0.06025336143527607	0.005088304168296764	0.06535690772573009
10.7	1.5192648666101648e-5	0.06000758914373249	0.0050675487831315135	0.06509033057553011
10.71	1.5140982435406208e-5	0.05975083110948658	0.005045865655359822	0.0648118377472818
10.72	1.508956872899924e-5	0.05949540978099107	0.005024295412306857	0.06453479476202692
10.73	1.5038405924618885e-5	0.05924131696198553	0.005002837361800623	0.06425919272971077
10.74	1.4987492411553487e-5	0.05898854451403806	0.004981490816552723	0.06398502282300234
10.75	1.4936826590550085e-5	0.058737084356084324	0.004960255094119434	0.06371227627679431
10.76	1.4886406873723733e-5	0.05848692846397041	0.004939129516863104	0.06344094438770724
10.77	1.4836231684467504e-5	0.05823806886999944	0.004918113411913855	0.06317101851359776
10.78	1.4786299457363375e-5	0.05799049766248243	0.004897206111131663	0.06290249007307146
10.79	1.4736608638093901e-5	0.05774420698529328	0.0048764069510687635	0.06263535054500013
10.8	1.4687157683354709e-5	0.05749918903742766	0.004855715272932419	0.062369591468043425
10.81	1.4635548635240875e-5	0.057243359715177806	0.0048341105775443	0.062092105841357347
10.82	1.4584199406419323e-5	0.05698890363197566	0.004812621852100611	0.06181610968348269
10.83	1.4533108289249976e-5	0.056735812157546854	0.0047912483677769735	0.06154159363361308
10.84	1.4482273588497509e-5	0.05648407672375187	0.004769989400996297	0.06126854839833666
10.85	1.4431693621231472e-5	0.056233688824083	0.00474884423338626	0.060996964751090496
10.86	1.4381366716727016e-5	0.05598464001316383	0.004727812151737071	0.06072683353161763
10.87	1.4331291216366789e-5	0.05573692190625493	0.00470689244795971	0.060458145645431005
10.88	1.4281465473543425e-5	0.05549052617876245	0.004686084419044435	0.06019089206328043
10.89	1.4231887853563217e-5	0.055245444565752845	0.004665387367019792	0.0599250638206262
10.9	1.4182556733550436e-5	0.05500166886147047	0.004644800598911888	0.05966065201711591
10.91	1.413106388505756e-5	0.05474706320188142	0.0046232992443973105	0.05938449351016379
10.92	1.4079838251287205e-5	0.054493867783061534	0.004601916984610977	0.059109864605923795
10.93	1.4028878033726384e-5	0.05424207351303304	0.004580653051737777	0.05883675544280455
10.94	1.3978181447204156e-5	0.05399167136667643	0.004559506683608758	0.05856515623173239
10.95	1.392774671978219e-5	0.053742652385178905	0.004538477123654553	0.058295057255553236
10.96	1.3877572092646091e-5	0.0534950076754869	0.004517563620859137	0.05802644886843868
10.97	1.3827655819998053e-5	0.05324872840976507	0.0044967654297141495	0.05775932149529922
10.98	1.3777996168949942e-5	0.053003805824857406	0.00447608181017338	0.05749366563119974
10.99	1.3728591419417986e-5	0.05276023122175672	0.004455512027607957	0.0572294718407841
11.0	1.367943986401791e-5	0.052517995965075996	0.004435055352761722	0.056966730757701735
11.01	1.3628142846505433e-5	0.05226501242442009	0.004413690988628551	0.05669233155589515
11.02	1.357712033327012e-5	0.05201347555505706	0.004392448795769782	0.056419501471160115
11.03	1.3526370430838263e-5	0.05176337578270591	0.004371327965639905	0.05614823011877665
11.04	1.3475891260090953e-5	0.051514703605047375	0.004350327695770576	0.05587850719207804
11.05	1.3425680956143916e-5	0.05126744959111868	0.00432944718971947	0.055610322461794294
11.06	1.3375737668228652e-5	0.05102160438071434	0.0043086856570196995	0.05534366577540227
11.07	1.33260595595744e-5	0.05077715868379132	0.004288042313129577	0.05507852705648047
11.08	1.3276644807291298e-5	0.050534103279880414	0.0042675163793829	0.054814896304070604
11.09	1.322749160225477e-5	0.050292429017503595	0.004247107082939747	0.0545527635920456
11.1	1.3178598148990777e-5	0.050052126813595575	0.004226813656737638	0.054292119068482206
11.11	1.3127576752786123e-5	0.04980116427266886	0.004205619968342933	0.05401991181776458
11.12	1.3076837026308223e-5	0.04955168417049687	0.004184551471773219	0.0537493124792964
11.13	1.3026376976838626e-5	0.04930367642890673	0.004163607315929453	0.05348031012181302
11.14	1.2976194627108955e-5	0.049057131047206916	0.004142786656255866	0.05321289389808989
11.15	1.2926288015169292e-5	0.048812038101524034	0.004122088654683958	0.05294705304422316
11.16	1.2876655194257315e-5	0.0485683877441432	0.004101512479576789	0.05268277687891425
11.17	1.282729423266911e-5	0.04832617020285723	0.004081057305674024	0.052420054802763925
11.18	1.2778203213630961e-5	0.04808537578032032	0.004060722314037348	0.0521588762975713
11.19	1.2729380235172287e-5	0.04784599485340784	0.004040506691996409	0.051899230925639424
11.2	1.2680823410000059e-5	0.04760801787258364	0.004020409633095363	0.051641108329089004
11.21	1.2630157596773736e-5	0.04735947569906845	0.003999420346911879	0.0513715262035771
11.22	1.2579780473624027e-5	0.047112450962909044	0.0039785592081737296	0.051103589951556394
11.23	1.2529689944111798e-5	0.04686693305948507	0.0039578253213235146	0.0508372880707527
11.24	1.247988392843416e-5	0.0466229114676351	0.003937217797851906	0.05057260914941544
11.25	1.2430360363279547e-5	0.04638037574892614	0.003916735756235977	0.050309541865525394
11.26	1.2381117201684197e-5	0.046139315546930466	0.003896378321878111	0.050048074986010264
11.27	1.23321524128901e-5	0.04589972058650981	0.0038761446270455685	0.04978819736596827
11.28	1.2283463982204065e-5	0.04566158067310506	0.003856033810810493	0.04952989794789775
11.29	1.2235049910858443e-5	0.04542488569203452	0.0038360450189906504	0.04927316576093603
11.3	1.2186908215872991e-5	0.045189625607797684	0.0038161774040906407	0.0490179899201042
11.31	1.213667813347994e-5	0.044943903731053565	0.003795426294022899	0.04875146670320995
11.32	1.2086743592087396e-5	0.0446997333988179	0.0037748062117381005	0.048486626354148084
11.33	1.2037102386879213e-5	0.04445710345655816	0.0037543162152388967	0.04822345677418393
11.34	1.1987752330960929e-5	0.04421600283967848	0.0037339553701230548	0.04796194596213249
11.35	1.1938691255200409e-5	0.04397642057271635	0.0037137227495156362	0.04770208201348719
11.36	1.188991700806987e-5	0.043738345768546766	0.0036936174340017783	0.04744385311955661
11.37	1.1841427455489527e-5	0.04350176762759424	0.0036736385115601383	0.047187247566609865
11.38	1.1793220480672834e-5	0.0432666754370528	0.003653785077497047	0.04693225373503052
11.39	1.174529398397312e-5	0.04303305857011334	0.003634056234381236	0.04667886009847855
11.4	1.1697645882731787e-5	0.04280090648519851	0.003614451091979233	0.04642705522306048
11.41	1.1647911148268304e-5	0.042558300996937325	0.0035939631628697463	0.04616391207095534
11.42	1.15984788608223e-5	0.04231728140031256	0.0035736091621464813	0.04590248904131986
11.43	1.154934669974662e-5	0.04207783595331636	0.0035533880981999484	0.04564277339821605
11.44	1.1500512363737678e-5	0.04183995301104287	0.0035332989876208825	0.04538475251102749
11.45	1.145197357065942e-5	0.04160362102480099	0.0035133408551253327	0.04512841385349698
11.46	1.1403728057369022e-5	0.041368828541236094	0.0034935127334804797	0.04487374500277395
11.47	1.1355773579544669e-5	0.04113556420146193	0.0034738136634313403	0.04462073363847281
11.48	1.1308107911514405e-5	0.0409038167401985	0.003454242693627938	0.04436936754173795
11.49	1.1260728846087317e-5	0.040673574984921065	0.0034347988805534593	0.04411963459432061
11.5	1.1213634194386138e-5	0.040444827855016616	0.003415481288453009	0.04387152277766401
11.51	1.1164496044369035e-5	0.04020584420400399	0.0033952992252872004	0.04361230792533556
11.52	1.1115666781122272e-5	0.03996847840444476	0.00337525378950298	0.04335484786072886
11.53	1.106714396556234e-5	0.039732718113726646	0.0033553439387699617	0.04309912919646217
11.54	1.1018925179466689e-5	0.039498551093985985	0.0033355686396037455	0.0428451386587692
11.55	1.0971008025279706e-5	0.039265965211129884	0.0033159268672833435	0.04259286308643851
11.56	1.0923390125920405e-5	0.03903494843386697	0.0032964176057693256	0.04234228942976222
11.57	1.0876069124592091e-5	0.03880548883274851	0.003277039847622842	0.042093404749495945
11.58	1.0829042684594118e-5	0.03857757457921953	0.0032577925939254963	0.04184619621582962
11.59	1.0782308489135418e-5	0.038351193944679375	0.0032386748541999946	0.041600651107368505
11.6	1.0735864241150075e-5	0.0381263352995521	0.0032196856463316556	0.041356756810124906
11.61	1.0687382669845943e-5	0.037891270725053855	0.003199834550859218	0.041101792658582915
11.62	1.0639216431201002e-5	0.03765785595509087	0.0031801227811947834	0.040848617952716854
11.63	1.0591362959576632e-5	0.03742607800553347	0.0031605492408319827	0.04059721860932503
11.64	1.054381971187703e-5	0.037195924005475924	0.003141112842826177	0.04034758066801398
11.65	1.0496584167334139e-5	0.03696738119615264	0.003121812509702921	0.040099690290022895
11.66	1.0449653827295071e-5	0.03674043692986683	0.003102647173367508	0.03985353375706163
11.67	1.0403026215011383e-5	0.03651507866892879	0.0030836157750152894	0.03960909747015909
11.68	1.0356698875430802e-5	0.03629129398460608	0.003064717265043029	0.03936636794852454
11.69	1.0310669374991118e-5	0.036069070556085076	0.0030459506029612005	0.03912533182842127
11.7	1.0264935301415944e-5	0.035848396169441764	0.003027314757307075	0.038885975862050254
11.71	1.0217191274365691e-5	0.035617653215143034	0.003007828624204742	0.03863569903062214
11.72	1.0169768743654024e-5	0.03538859055866121	0.002988484392056936	0.038387244719461804
11.73	1.0122665011405863e-5	0.03516119454571901	0.0029692809077634923	0.038140598118493914
11.74	1.0075877404121784e-5	0.03493545164449937	0.0029502170285659753	0.037895744550469464
11.75	1.0029403272439475e-5	0.03471134844444338	0.002931291621946164	0.03765266946966198
11.76	9.983239990897966e-6	0.034488871655062	0.002912503565525706	0.03741135846057861
11.77	9.93738495770439e-6	0.034268008104760925	0.002893851746966868	0.0371717972366855
11.78	9.891835594502918e-6	0.03404874473967589	0.0028753350638741904	0.03693397163914458
11.79	9.846589346146522e-6	0.033831068622522796	0.0028569524236973717	0.03669786763556632
11.8	9.80164368047099e-6	0.03361496693145871	0.002838702743635079	0.03646347131877427
11.81	9.754697533087314e-6	0.03338884380264521	0.0028196067562292243	0.036218205256407524
11.82	9.708079012157022e-6	0.03316443125813127	0.002800655227460131	0.035974794564603556
11.83	9.661785278291186e-6	0.032941714926740355	0.0027818469436856758	0.03573322365570432
11.84	9.615813518515927e-6	0.03272068057003324	0.002763180702473364	0.03549347708602511
11.85	9.570160946007159e-6	0.0325013140809714	0.0027446553124874486	0.03525553955440486
11.86	9.524824799828184e-6	0.032283601482594536	0.0027262695933772518	0.03501939590077162
11.87	9.479802344670257e-6	0.03206752892671334	0.002708022375666765	0.03478503110472478
11.88	9.43509087059582e-6	0.03185308269261542	0.002689912500645374	0.034552430284131394
11.89	9.390687692784798e-6	0.03164024918578694	0.0026719388202598934	0.03432157869373961
11.9	9.346590151283263e-6	0.03142901493664599	0.0026541001970076003	0.03409246172380487
11.91	9.300523335301638e-6	0.031207915873970316	0.0026354284932799577	0.03385264489058558
11.92	9.254789920503416e-6	0.03098855585352292	0.0026169036514502716	0.0336147142948937
11.93	9.209386919615699e-6	0.030770919755126847	0.0025985243946235258	0.03337865353666999
11.94	9.16431137401114e-6	0.03055499260258273	0.002580289458063571	0.03314444637202031
11.95	9.119560353412195e-6	0.030340759562178382	0.0025621975890672537	0.03291207671159905
11.96	9.075130955598801e-6	0.030128205941215735	0.0025442475468400267	0.03268152861901136
11.97	9.031020306119283e-6	0.02991731718655396	0.002526438102372906	0.032452786309232984
11.98	8.987225558004482e-6	0.02970807888316889	0.0025087680383208237	0.032225834147047716
11.99	8.94374389148499e-6	0.02950047675272809	0.0024912361488822875	0.03200065664550186
12.0	8.90057251371178e-6	0.02929449665218295	0.0024738412396804834	0.03177723846437715
12.01	8.855487905078804e-6	0.029078933483214043	0.002455637043296067	0.03154342601441519
12.02	8.810741723045238e-6	0.02886513400071236	0.0024375817900055973	0.03131152653244101
12.03	8.7663308304098e-6	0.028653082325198132	0.0024196741387911285	0.03108152279481967
12.04	8.722252121002377e-6	0.028442762733191053	0.0024019127618088287	0.030853397747120884
12.05	8.678502519354449e-6	0.028234159655549425	0.0023842963442487113	0.03062713450231749
12.06	8.63507898037364e-6	0.028027257675830135	0.002366823584196145	0.030402716339006652
12.07	8.591978489021458e-6	0.02782204152866468	0.0023494931924947023	0.030180126699648403
12.08	8.549198059995199e-6	0.02761849609815619	0.002332303892610793	0.029959349188826978
12.09	8.506734737413307e-6	0.027416606416293846	0.00231525442049976	0.029740367571531017
12.1	8.464585594504273e-6	0.027216357661385124	0.0022983435244734855	0.029523165771453114
12.11	8.42050229274252e-6	0.027006419660843578	0.0022806143746257404	0.029295454537762063
12.12	8.376762923564388e-6	0.026798272375089853	0.0022630364504027875	0.029069685588416206
12.13	8.333364181135303e-6	0.026591899071081275	0.002245608338703518	0.02884584077396593
12.14	8.290302793423593e-6	0.026387283185742384	0.0022283286407805032	0.02862390212931631
12.15	8.24757552183023e-6	0.026184408324098855	0.002211195972082409	0.028403851871703096
12.16	8.205179160823518e-6	0.02598325825743687	0.0021942089620985484	0.02818567239869624
12.17	8.163110537577536e-6	0.0257838169214808	0.002177366254204998	0.027969346286223374
12.18	8.121366511615219e-6	0.025586068414594834	0.002160666505512713	0.027754856286619164
12.19	8.079943974455444e-6	0.025389996996004343	0.0021441083867173357	0.027542185326696132
12.2	8.03883984926428e-6	0.025195587084038587	0.0021276905819507786	0.02733131650583863
12.21	7.995882619470004e-6	0.02499189563282783	0.0021104889540497444	0.027110380469497042
12.22	7.953273597141751e-6	0.024790015683152603	0.0020934403072050962	0.026891409263954842
12.23	7.911009310487303e-6	0.024589929661890917	0.0020765431573712394	0.026674383828572644
12.24	7.869086324429071e-6	0.024391620180560975	0.0020597960360953975	0.0264592853029808
12.25	7.827501240189655e-6	0.024195070033232766	0.0020431974903412356	0.026246095024814193
12.26	7.786250694882413e-6	0.024000262194464748	0.002026746082314618	0.026034794527474245
12.27	7.745331361106956e-6	0.023807179817265437	0.0020104403892914676	0.02582536553791801
12.28	7.704739946549541e-6	0.02361580623107967	0.001994279003447701	0.02561778997447392
12.29	7.664473193588318e-6	0.023426124939799342	0.0019782605316912387	0.02541204994468417
12.3	7.624527878903386e-6	0.02323811961979826	0.00196238359549605	0.025208127743173214
12.31	7.582716302199903e-6	0.023040765666466054	0.0019457171700859824	0.024994065552854237
12.32	7.541257619554074e-6	0.022845246038496594	0.0019292056531945124	0.02478199294931066
12.33	7.50014817249458e-6	0.02265154221826638	0.0019128474810131443	0.02457188984745202
12.34	7.459384342656817e-6	0.022459635889886014	0.0018966411067697685	0.024363736380998438
12.35	7.41896255131475e-6	0.022269508936841004	0.0018805850005294282	0.024157512899921747
12.36	7.378879258918813e-6	0.022081143439663074	0.001864677648997666	0.02395319996791966
12.37	7.339130964639413e-6	0.0218945216736298	0.0018489175553262531	0.023750778359920694
12.38	7.29971420591613e-6	0.02170962610649285	0.0018333032389213416	0.023550229059620106
12.39	7.260625558012698e-6	0.02152643939623538	0.0018178332352540775	0.02335153325704747
12.4	7.22186163357735e-6	0.021344944388856462	0.0018025060956735012	0.023154672346163543
12.41	7.18130045195672e-6	0.02115444765834698	0.0017864187633436892	0.022948047722142626
12.42	7.1410957494797525e-6	0.020965802488531703	0.001770487795047612	0.022743431379328796
12.43	7.101243680276763e-6	0.02077898941366108	0.0017547115469077783	0.022540802204249134
12.44	7.061740442222641e-6	0.020593989188052022	0.001739088393631244	0.02234013932212549
12.45	7.0225822764085706e-6	0.020410782783425622	0.0017236167282847876	0.02214142209398682
12.46	6.983765466620745e-6	0.020229351386280313	0.00170829496207307	0.02194463011382
12.47	6.945286338825509e-6	0.020049676395297252	0.001693121524119524	0.021749743205755602
12.48	6.907141260661385e-6	0.019871739418780565	0.0016780948612501807	0.021556741421291405
12.49	6.869326640937341e-6	0.019695522272128917	0.0016632134377801444	0.02136560503655
12.5	6.831838929137815e-6	0.019521006975341152	0.0016484757353029476	0.021176314549573236
12.51	6.792569682804064e-6	0.019337568321950542	0.001632984458103927	0.020977345349737272
12.52	6.753660417141152e-6	0.019155998005850605	0.001617650961713566	0.020780402627981313
12.53	6.715107082019598e-6	0.018976275528195644	0.0016024735150096771	0.020585464150287343
12.54	6.6769056752095305e-6	0.01879838063114491	0.0015874504072228672	0.020392507944042987
12.55	6.63905224178087e-6	0.018622293294839946	0.0015725799476812813	0.020201512294763007
12.56	6.601542873511569e-6	0.01844799373442253	0.0015578604655587661	0.020012455742854807
12.57	6.564373708303717e-6	0.018275462397092178	0.0015432903096263783	0.01982531708042686
12.58	6.527540929607385e-6	0.018104679959202803	0.0015288678480071967	0.019640075348139604
12.59	6.491040765852144e-6	0.017935627323397877	0.0015145914679343898	0.01945670983209812
12.6	6.454869489886181e-6	0.01776828561578398	0.0015004595755125204	0.01927520006078639
12.61	6.416955472415735e-6	0.017592215139482857	0.0014855905412597646	0.019084222636215037
12.62	6.379404383987727e-6	0.017418026951885383	0.0014708804660044695	0.01889528682227384
12.63	6.342211958593295e-6	0.017245699462494903	0.0014563275264348093	0.018708369200888305
12.64	6.3053739827772074e-6	0.017075211345272782	0.0014419299215723612	0.01852344664082792
12.65	6.268886294954332e-6	0.016906541535193977	0.0014276858724812272	0.01834049629397016
12.66	6.232744784735429e-6	0.016739669224849367	0.0014135936219811008	0.018159495591615202
12.67	6.196945392262281e-6	0.016574573861095374	0.0013996514343643256	0.01798042224085196
12.68	6.161484107552001e-6	0.016411235141749636	0.0013858575951168494	0.01780325422097404
12.69	6.126356969850424e-6	0.016249633012332614	0.0013722104106430523	0.017627969779945518
12.7	6.091560066994191e-6	0.016089747662852837	0.0013587082079942613	0.01745454743091409
12.71	6.055065258056024e-6	0.015921358544503328	0.001344487864681961	0.017271901474443345
12.72	6.018935635649537e-6	0.01575486214703773	0.0013304273613575297	0.01709130844403091
12.73	5.983166706877283e-6	0.015590235732829534	0.001316524777834329	0.01691274367737074
12.74	5.9477540366025985e-6	0.015427456854950746	0.0013027782184751276	0.016736182827462476
12.75	5.912693246667714e-6	0.01526650335323183	0.0012891858118593631	0.01656160185833786
12.76	5.8779800151229675e-6	0.015107353350377344	0.0012757457104551108	0.016388977040847578
12.77	5.843610075467049e-6	0.014949985248137367	0.0012624560902957608	0.016218284948508598
12.78	5.809579215898211e-6	0.014794377723534083	0.001249315150661351	0.016049502453411333
12.79	5.775883278575979e-6	0.014640509725141308	0.0012363211137643812	0.015882606722184264
12.8	5.7425181588937134e-6	0.01448836046941871	0.00122347222444023	0.01571757521201783
12.81	5.707529162054104e-6	0.014328079522416048	0.0012099366162964971	0.015543723667874598
12.82	5.672906241323865e-6	0.01416969479747767	0.0011965611438098692	0.015371928847528863
12.83	5.6386446765515925e-6	0.014013182408005967	0.0011833437897634006	0.01520216484244592
12.84	5.604739810996861e-6	0.013858518786575055	0.0011702825638941119	0.015034406090280164
12.85	5.5711870504355955e-6	0.013705680680422463	0.0011573755025122555	0.014868627369985154
12.86	5.537981862278788e-6	0.013554645147008078	0.001144620668126274	0.01470480379699663
12.87	5.5051197747041325e-6	0.013405389549638144	0.0011320161490732481	0.014542910818486096
12.88	5.472596375800762e-6	0.013257891553155321	0.0011195600591549241	0.014382924208686046
12.89	5.440407312726613e-6	0.013112129119692412	0.0011072505372791137	0.014224820064284252
12.9	5.408548290878255e-6	0.012968080504488846	0.0010950857471063997	0.014068574799886125
12.91	5.375065744926953e-6	0.012815900961583623	0.0010822343025934653	0.013903510329922016
12.92	5.341950556805754e-6	0.01266562308040342	0.0010695434531108228	0.013740508484071047
12.93	5.309197744878785e-6	0.012517221652881012	0.0010570110698437736	0.013579541920469663
12.94	5.27680239768762e-6	0.012370671824219349	0.0010446350538111833	0.01342058368042822
12.95	5.244759672915667e-6	0.012225949087672754	0.0010324133354247566	0.013263607182770427
12.96	5.213064796368823e-6	0.012083029279410061	0.001020343874055232	0.013108586218261662
12.97	5.181713060971811e-6	0.011941888573456901	0.0010084246576052575	0.01295549494412313
12.98	5.150699825780163e-6	0.011802503476716701	0.000996653702088918	0.0128043078786314
12.99	5.120020515007411e-6	0.011664850824068457	0.000985029051217738	0.012654999895801202
13.0	5.089670617067476e-6	0.011528907773540976	0.0009735487759931562	0.012507546220151199
13.01	5.057783085707106e-6	0.011385265572798479	0.000961418309911539	0.012351741665795725
13.02	5.026262412040555e-6	0.011243521456438263	0.0009494481367498094	0.012197995855600113
13.03	4.9951033567276485e-6	0.011103648913973068	0.0009376360177042439	0.012046280035034041
13.04	4.964300757933856e-6	0.0109656218251149	0.0009259797469233348	0.011896565872796168
13.05	4.933849530132542e-6	0.010829414453739217	0.000914477150998068	0.011748825454267418
13.06	4.903744662926588e-6	0.010695001441946681	0.0009031260884604424	0.011603031275070052
13.07	4.8739812198890915e-6	0.010562357804221094	0.000891924449290106	0.011459156234731089
13.08	4.844554337422925e-6	0.010431458921682308	0.0008808701544290162	0.011317173630448749
13.09	4.815459223638613e-6	0.010302280536431521	0.000869961155303905	0.011177057150959065
13.1	4.786691157250463e-6	0.01017479874598855	0.000859195433356502	0.011038780870502302
13.11	4.756445084966428e-6	0.010039917196681021	0.0008478048040629065	0.010892478445828895
13.12	4.726564276728095e-6	0.009906924606202258	0.0008365736970337752	0.01074822486751276
13.13	4.697043225364918e-6	0.009775793110616443	0.0008254997591670146	0.010605989913008823
13.14	4.667876509463423e-6	0.009646495277768603	0.0008145806738242996	0.010465743828102366
13.15	4.639058791975677e-6	0.00951900410027231	0.0008038141602388905	0.010327457319303176
13.16	4.610584818851541e-6	0.009393292988617118	0.0007931979729335539	0.010191101546369524
13.17	4.582449417693893e-6	0.009269335764391795	0.0007827299011482687	0.010056648114957756
13.18	4.554647496436896e-6	0.009147106653623744	0.0007724077682777415	0.009924069069397922
13.19	4.527174042046516e-6	0.00902658028023038	0.0007622294313183789	0.009793336885590805
13.2	4.500024119243066e-6	0.008907731659581782	0.0007521927803246518	0.009664424464025677
13.21	4.471445141469332e-6	0.008781728830956846	0.0007415519586834254	0.009527752234781741
13.22	4.443229041557719e-6	0.0086576018041132	0.0007310695481925306	0.009393114581347289
13.23	4.4153700256016425e-6	0.008535321266394775	0.0007207430734058365	0.009260479709826212
13.24	4.387862394962199e-6	0.00841485838485339	0.000710570099388407	0.00912981634663676
13.25	4.360700544640083e-6	0.008296184798044328	0.0007005482310236407	0.009001093729612608
13.26	4.333878961676602e-6	0.00817927260796853	0.0006906751123327897	0.008874281599262995
13.27	4.3073922235831355e-6	0.008064094372158166	0.0006809484258065899	0.00874935019018834
13.28	4.281234996798706e-6	0.007950623095903752	0.0006713658917488426	0.008626270222649394
13.29	4.25540203517481e-6	0.007838832224618847	0.0006619252676316153	0.008505012894285636
13.3	4.229888178487298e-6	0.007728695636340864	0.000652624347461936	0.008385549871981288
13.31	4.203025804372923e-6	0.007611809528426968	0.0006427534324566085	0.00825876598668795
13.32	4.176522150460598e-6	0.007496777100555283	0.0006330390604216104	0.008133992683127355
13.33	4.150371137125797e-6	0.007383567596480072	0.0006234786340000491	0.008011196601617247
13.34	4.12456679055056e-6	0.0072721507927722825	0.0006140696008312523	0.007890344960394086
13.35	4.099103240814469e-6	0.007162496989199411	0.0006048094527383451	0.007771405545178571
13.36	4.073974720021574e-6	0.007054576999286481	0.0005956957249311337	0.007654346698937636
13.37	4.049175560462516e-6	0.00694836214105437	0.0005867259952239538	0.007539137311838787
13.38	4.0247001928110015e-6	0.006843824227931283	0.0005778978832681506	0.007425746811392245
13.39	4.000543144354186e-6	0.006740935559835046	0.0005692090497989806	0.00731414515277838
13.4	3.976699037256131e-6	0.006639668914422207	0.0005606571958965986	0.0072043028093560614
13.41	3.951582674530807e-6	0.0065320358532157735	0.0005515677001654198	0.007087555136055724
13.42	3.926819231271963e-6	0.006426226032675114	0.0005426321768022483	0.006972785028708634
13.43	3.902402340276155e-6	0.006322207243586765	0.0005338479057474559	0.006859957551674497
13.44	3.8783257519629466e-6	0.006219947869100839	0.000525212216966353	0.006749038411819156
13.45	3.854583332127994e-6	0.006119416873408075	0.0005167224894929657	0.0066399939462331685
13.46	3.831169059740627e-6	0.006020583790641188	0.0005083761504927581	0.006532791110193687
13.47	3.8080770247850895e-6	0.005923418713996114	0.0005001706743439263	0.006427397465364825
13.48	3.7853014261446134e-6	0.005827892285069255	0.0004921035817369304	0.00632378116823233
13.49	3.762836569527305e-6	0.0057339756834053155	0.00048417243879181294	0.006221910958766655
13.5	3.740676865433106e-6	0.005641640616252166	0.00047637485619299834	0.006121756149310598
13.51	3.7173386134624382e-6	0.005543410115243182	0.00046807940605264733	0.006015206859909291
13.52	3.6943452108460765e-6	0.005446960941754317	0.00045993438872120855	0.005910589675686371
13.53	3.6716900180842035e-6	0.005352259510618114	0.00045193696794010725	0.005807868168576306
13.54	3.6493665261953432e-6	0.005259272894014406	0.0004440843629635624	0.005707006623504164
13.55	3.6273683540696904e-6	0.005167968808132891	0.0004363738474322448	0.005607970023919205
13.56	3.605689245877999e-6	0.005078315600115722	0.0004288027482705803	0.00551072403763218
13.57	3.584323068534848e-6	0.004990282235274045	0.00042136844460719295	0.005415235002949772
13.58	3.5632638092151215e-6	0.004903838284572788	0.00041406836671799714	0.0053214699151
13.59	3.5425055729225987e-6	0.004818953912377972	0.0004068999949914619	0.005229396412942356
13.6	3.5220425801093615e-6	0.0047355998644601814	0.000399860858915507	0.005138982765955797
13.61	3.5005183235630536e-6	0.004646940135982029	0.0003923736597930442	0.0050428143140986365
13.62	3.479327672965441e-6	0.004560003792982621	0.00038503200028446646	0.004948515120940054
13.63	3.458463762659823e-6	0.004474756106852244	0.0003778329475678043	0.004856047518182708
13.64	3.4379198708437588e-6	0.004391163073532449	0.00037077363000923697	0.00476537462341253
13.65	3.417689416467147e-6	0.0043091913978845	0.00036385123584301466	0.0046764603231439815
13.66	3.3977659561994602e-6	0.004228808478406299	0.0003570630118808048	0.004589269256243303
13.67	3.3781431814645016e-6	0.00414998239228954	0.0003504062622497751	0.004503766797720779
13.68	3.3588149155410884e-6	0.004072681880809163	0.00034387834715873475	0.0044199190428834394
13.69	3.339775110728283e-6	0.003996876335038021	0.00033747668169174447	0.004337692791840493
13.7	3.3210178455735682e-6	0.003922535781878781	0.00033119873462851204	0.004257055534352867
13.71	3.3013251770664144e-6	0.0038435224822156236	0.000324526175616815	0.004171349983009505
13.72	3.2819513595634653e-6	0.0037661568925673227	0.00031799276544123396	0.00408743160936812
13.73	3.2628893701625015e-6	0.003690403488148447	0.0003115955040429651	0.004005261881561575
13.74	3.2441323429952216e-6	0.003616227535141375	0.00030533145816021354	0.003924803125644583
13.75	3.2256735656219513e-6	0.003543595072528096	0.0002991977597938928	0.003846018505887611
13.76	3.207506475511736e-6	0.003472472894352235	0.0002931916047096591	0.0037688720055374055
13.77	3.1896246566057103e-6	0.0034028285324007855	0.0002873102509753884	0.0036933284080327795
13.78	3.172021835961679e-6	0.003334630239295083	0.00028155101753321295	0.0036193532786642575
13.79	3.1546918804779653e-6	0.003267846971981224	0.0002759112828052923	0.003546912946666994
13.8	3.1376287936946424e-6	0.0032024483756104296	0.0002703884833325153	0.0034759744877366394
13.81	3.1197673898170496e-6	0.0031330664999416774	0.0002645292972178094	0.0034007155645493035
13.82	3.1022061222609557e-6	0.0030652366667817048	0.00025880118083890805	0.0033271400537428736
13.83	3.08493791332066e-6	0.002998923071407737	0.0002532011104963599	0.0032552091198174175
13.84	3.0679558542373004e-6	0.0029340907600978647	0.00024772613435749684	0.0031848848503095986
13.85	3.051253201067332e-6	0.0028707056093109726	0.00024237337069818508	0.003116130233210225
13.86	3.0348233706549996e-6	0.0028087343053907043	0.00023714000618883023	0.0030489091349501893
13.87	3.018659936706029e-6	0.002748144324779594	0.0002320232942234668	0.0029831862789397668
13.88	3.002756625960035e-6	0.0026889039147305347	0.00022702055329084666	0.0029189272246473415
13.89	2.98710731445898e-6	0.002630982074502395	0.00022212916538641404	0.002856098347203268
13.9	2.9717060239092892e-6	0.0025743485370275125	0.00021734657446413117	0.0027946668175155526
13.91	2.9556580948181e-6	0.002514494685066932	0.00021229202905857916	0.002729742372220329
13.92	2.9398870427382983e-6	0.0024560742686232048	0.00020735853705518487	0.002666372692721128
13.93	2.924385886310435e-6	0.0023990519647283295	0.00020254311543853554	0.0026045194660531752
13.94	2.909147821826965e-6	0.0023433933452827794	0.00019784285676460953	0.002544145349869216
13.95	2.894166218610823e-6	0.0022890648537666623	0.00019325492719403907	0.002485213947179312
13.96	2.879434614517527e-6	0.002236033782573386	0.000188776564577946	0.0024276897817658493
13.97	2.8649467115573265e-6	0.002184268250948235	0.0001844050765948601	0.0023715382742546523
13.98	2.8506963716341106e-6	0.002133737183515401	0.0001801378389373329	0.0023167257188243676
13.99	2.836677612397954e-6	0.0020844102893775793	0.00017597229354690422	0.0022632192605368815
14.0	2.8228846032081273e-6	0.002036258041772347	0.00017190594689608932	0.002210986873271644
14.01	2.8086153091782433e-6	0.001985742516912803	0.00016764002230997682	0.002156191154531958
14.02	2.794594365045091e-6	0.001936515236771437	0.00016348288979715951	0.002102792720933642
14.03	2.780815104809852e-6	0.0018885424638188351	0.0001594317002320527	0.0020507549791556976
14.04	2.767271042465395e-6	0.001841791367185004	0.00015548368105620453	0.0020000423192836738
14.05	2.7539558670380563e-6	0.0017962299976732674	0.0001516361341682268	0.0019506200877085322
14.06	2.7408634377695533e-6	0.0017518272634804237	0.00014788643387336805	0.0019024545607915614
14.07	2.7279877794347445e-6	0.0017085529066014245	0.00014423202489089685	0.001855512919271756
14.08	2.715323077791565e-6	0.0016663774799001191	0.0001406704204177308	0.0018097632233956417
14.09	2.702863675159088e-6	0.0016252723248257497	0.00013719920024660222	0.001765174388747511
14.1	2.6906040661201845e-6	0.0015852095497571766	0.00013381600893723326	0.00172171616276053
14.11	2.678011558839556e-6	0.001543504601129624	0.0001302941366912678	0.0016764767493797313
14.12	2.6656354930375814e-6	0.0015029256293003425	0.00012686735303145177	0.001632458617824832
14.13	2.6534697137286544e-6	0.0014634414681347731	0.00012353302598575977	0.0015896279638342617
14.14	2.641508241384066e-6	0.0014250218353054802	0.00012028859821942901	0.0015479519417662933
14.15	2.6297452668396312e-6	0.0013876373066301164	0.0001171315848678079	0.001507398636764764
14.16	2.61817514635465e-6	0.001351259291171868	0.00011405957143359502	0.0014679370377518176
14.17	2.6067923968175834e-6	0.0013158600070793613	0.00011107021174652676	0.0014295370112227055
14.18	2.595591691093955e-6	0.001281412458143247	0.00010816122598358674	0.0013921692758179277
14.19	2.584567853512218e-6	0.0012478904110480283	0.0001053303987479294	0.00135580537764947
14.2	2.5737158554833666e-6	0.0012152683732978647	0.00010257557720472024	0.0013204176663580683
14.21	2.5626770871483113e-6	0.0011817390425148749	9.974413517295384e-5	0.001284045854774977
14.22	2.5518197634532525e-6	0.0011491578194206538	9.69927607239222e-5	0.0012487023999080292
14.23	2.54113846772518e-6	0.0011174972547101382	9.431913577079406e-5	0.0012143575289486576
14.24	2.530627944730094e-6	0.0010867307122447763	9.172101089842101e-5	0.0011809823510879273
14.25	2.5202830957843267e-6	0.0010568323444169548	8.919620328287009e-5	0.001148548830795609
14.26	2.5100989740172238e-6	0.0010277770682770762	8.674259467536222e-5	0.0011170297619264556
14.27	2.5000707797804354e-6	0.0009995405423995577	8.435812944861217e-5	0.0010863987426279502
14.28	2.4901938561991595e-6	0.0009720991444640746	8.20408127035711e-5	0.001056630151023845
14.29	2.4804636848608758e-6	0.0009454299495297485	7.97887084346874e-5	0.0010276991216492967
14.3	2.470875881637217e-6	0.000919510708980187	7.759993775182151e-5	0.0009995815226136458
14.31	2.4611675707669732e-6	0.0008930165515190254	7.536261564384985e-5	0.0009708403347336422
14.32	2.451607958214244e-6	0.0008673039360645514	7.319129468631102e-5	0.0009429468387090768
14.33	2.4421923963972835e-6	0.0008423492852448956	7.108398377603206e-5	0.0009158754614173249
14.34	2.432916382073483e-6	0.0008181297486829877	6.903875320434557e-5	0.0008896014182694067
14.35	2.4237755517950424e-6	0.0007946231800962098	6.705373272316213e-5	0.0008641006883711671
14.36	2.4147656775107525e-6	0.0007718081151323911	6.512710967322604e-5	0.0008393499904831278
14.37	2.405882662309183e-6	0.0007496637499183527	6.325712717254606e-5	0.0008153267597532079
14.38	2.397122536298601e-6	0.0007281699202975045	6.144208236301621e-5	0.0007920091251968194
14.39	2.388481452619127e-6	0.000707307081733795	5.968032471330998e-5	0.0007693758878997241
14.4	2.3799556835828166e-6	0.0006870562898603918	5.797025437622191e-5	0.0007474064999201964
14.41	2.371374779248321e-6	0.0006665584329878418	5.623931960914268e-5	0.0007251691273762328
14.42	2.362911941443401e-6	0.0006466861706134618	5.456121626181076e-5	0.0007036102988167159
14.43	2.3545633307589915e-6	0.0006274199942425259	5.293429684657266e-5	0.0006827088544198575
14.44	2.346325231140557e-6	0.0006087410166269342	5.135696633987696e-5	0.0006624443081979517
14.45	2.3381940458808717e-6	0.0005906309515715625	4.9827680476926254e-5	0.0006427968260943696
14.46	2.3301662937457013e-6	0.0005730720944103255	4.834494410288609e-5	0.0006237472048069573
14.47	2.3222386052278702e-6	0.0005560473031292112	4.690730957873047e-5	0.0006052768513131696
14.48	2.3144077189254183e-6	0.000539539980114661	4.551337523989783e-5	0.0005873677630734843
14.49	2.3066704780396e-6	0.0005235340545058861	4.4161783905948854e-5	0.0005700025088898746
14.5	2.2990238269887337e-6	0.0005080139651309173	4.2851221439520814e-5	0.0005531642103974269
14.51	2.2913612924986987e-6	0.0004924429954961846	4.153636228210626e-5	0.0005362707190707895
14.52	2.2837898384646275e-6	0.0004773600071324728	4.0262713138515595e-5	0.000519906510109453
14.53	2.2763063989206776e-6	0.0004627493854094519	3.9028955356837354e-5	0.00050405464716521
14.54	2.26890800915612e-6	0.0004485960255773909	3.783381334443223e-5	0.0004886987469309793
14.55	2.2615918023451424e-6	0.00043488531578366195	3.667605313368185e-5	0.0004738229607196889
14.56	2.2543550062911134e-6	0.000421603120666031	3.555448099644648e-5	0.0004594119566687686
14.57	2.2471949402813383e-6	0.0004087357655027891	3.446794210554829e-5	0.00044545090254861875
14.58	2.2401090120485037e-6	0.0003962700209004684	3.341531924165303e-5	0.00043192544915416996
14.59	2.233094714835098e-6	0.0003841930880005431	3.2395531543980256e-5	0.00041882171425935847
14.6	2.2261496245572826e-6	0.00037249258418724023	3.140753330333184e-5	0.00040612626711512937
14.61	2.2191885383787457e-6	0.0003607389777659714	3.0415050687477845e-5	0.000393373216991828
14.62	2.2122972432642538e-6	0.00034936440915435673	2.945457783305442e-5	0.0003810312842306754
14.63	2.20547329768403e-6	0.0003383564066917552	2.8525061511044114e-5	0.00036908694150048334
14.64	2.1987143432239503e-6	0.00032770291718756426	2.7625483832105457e-5	0.00035752711536289367
14.65	2.192018101745267e-6	0.0003173922916081875	2.6754861037841377e-5	0.0003463391707477742
14.66	2.1853823726433595e-6	0.00030741327126297815	2.5912242334205998e-5	0.0003355108959698275
14.67	2.1788050302019344e-6	0.0002977549744712192	2.5096708765534868e-5	0.000325030488266956
14.68	2.1722840210393166e-6	0.0002884068836931633	2.4307372127764865e-5	0.00031488653984196747
14.69	2.165817361643574e-6	0.00027935883310873353	2.354337391945894e-5	0.00030506802438983604
14.7	2.1594031359932944e-6	0.00027060099662786744	2.2803884329283038e-5	0.00029556428409314376
14.71	2.152969725884862e-6	0.0002617722961163334	2.2058410409015845e-5	0.0002859836762512341
14.72	2.1465896244016134e-6	0.00025323787609251447	2.1337788510324487e-5	0.0002767222542272406
14.73	2.1402608811306226e-6	0.0002449877360273252	2.0641174090543076e-5	0.00026776917099899893
14.74	2.133981614452229e-6	0.00023701222168664998	1.996775185151733e-5	0.00025911395515261954
14.75	2.127750009116234e-6	0.00022930201291701635	1.9316734708108123e-5	0.0002507464976342407
14.76	2.1215643139051324e-6	0.0002218481118698744	1.8687362793735208e-5	0.00024265703897751473
14.77	2.115422839381224e-6	0.00021464183164856878	1.807890250161712e-5	0.00023483615698956714
14.78	2.1093239557145236e-6	0.00020767478536248553	1.7490645560396986e-5	0.00022727475487859704
14.79	2.103266090588525e-6	0.00020093887557353206	1.6921908142900665e-5	0.00021996404980702126
14.8	2.0972477271809788e-6	0.00019442628412061854	1.6372030006817098e-5	0.0002128955618546166
14.81	2.0912399845970945e-6	0.00018799129612196507	1.5828705570340697e-5	0.00020591124167690286
14.82	2.0852706857900455e-6	0.0001817739452090414	1.5303760633684726e-5	0.00019916297652851616
14.83	2.0793383769614756e-6	0.00017576672968930718	1.4796561680213478e-5	0.00019264262974648215
14.84	2.073441656651549e-6	0.00016996241124447295	1.4306497435171338e-5	0.00018634235033629585
14.85	2.06757917387064e-6	0.00016435400551549726	1.3832978070588439e-5	0.00018025456275995634
14.86	2.0617496262990025e-6	0.0001589347730301238	1.337543443911373e-5	0.00017437195709553655
14.87	2.0559517585519e-6	0.00015369821046033017	1.2933317335708927e-5	0.000168687479554591
14.88	2.0501843605077775e-6	0.00014863804219746168	1.2506096786170971e-5	0.00016319432334414044
14.89	2.04444626569715e-6	0.0001437482122332977	1.2093261361490292e-5	0.00015788591986048512
14.9	2.038736349749949e-6	0.00013902287633576135	1.1694317517091753e-5	0.00015275593020260304
14.91	2.0330207628082037e-6	0.0001342912756593161	1.129484471541812e-5	0.00014761914113754242
14.92	2.0273334456263683e-6	0.00012972426963620522	1.0909271986918956e-5	0.00014266087506875055
14.93	2.021673276508848e-6	0.0001253160263828929	1.0537106829844798e-5	0.00013787480648924655
14.94	2.0160391755734474e-6	0.00012106092435065076	1.0177874505160131e-5	0.00013325483803138433
14.95	2.010430103219551e-6	0.00011695354460623803	9.831117384648998e-6	0.00012879509209410658
14.96	2.0048450586534936e-6	0.00011298866340077898	9.496394323358744e-6	0.0001244899027827912
14.97	1.9992830784689482e-6	0.00010916124501585856	9.173280055454823e-6	0.00012033380814978233
14.98	1.9937432352802357e-6	0.00010546643487637148	8.861364612602824e-6	0.00011632154272425455
14.99	1.9882246364065664e-6	0.00010189955291997243	8.560252764020392e-6	0.0001124480303203994
15.0	1.982726422605268e-6	9.845608721341441e-5	8.269563477378774e-6	0.00010870837711339844
15.01	1.9772161743022873e-6	9.497248280768966e-5	7.975484582150576e-6	0.00010492518356414253
15.02	1.9717269025495796e-6	9.161491030260476e-5	7.69204913818039e-6	0.00010127868634333473
15.03	1.9662577227494555e-6	8.837872886393988e-5	7.418865227483245e-6	9.776385181417259e-5
15.04	1.960807784869043e-6	8.525947146437434e-5	7.15555561001646e-6	9.437583485925984e-5
15.05	1.9553762721268998e-6	8.225283826494717e-5	6.90175716474586e-6	9.110997170181994e-5
15.06	1.9499623997304817e-6	7.935469025269991e-5	6.657120352346479e-6	8.796177300477688e-5
15.07	1.9445654136624253e-6	7.656104312443431e-5	6.421308698687642e-6	8.492691723678438e-5
15.08	1.9391845895137686e-6	7.386806140689495e-5	6.1939982982839795e-6	8.20012442946927e-5
15.09	1.9338192313622387e-6	7.127205280411372e-5	5.974877336930275e-6	7.918074937240623e-5
15.1	1.9284686706938435e-6	6.87694627629721e-5	5.763645632764754e-6	7.64615770664307e-5
15.11	1.923099117840512e-6	6.618982822809774e-5	5.545907627592566e-6	7.365883497353082e-5
15.12	1.9177455464839045e-6	6.370920635746307e-5	5.336531298313049e-6	7.096348320226002e-5
15.13	1.9124072269063797e-6	6.132373304433188e-5	5.1351903213428395e-6	6.83713305925811e-5
15.14	1.9070834598674815e-6	5.902969738998792e-5	4.941571311471283e-6	6.587835216132669e-5
15.15	1.9017735753795867e-6	5.68235355339071e-5	4.755373300820233e-6	6.348068241010692e-5
15.16	1.8964769315336429e-6	5.470182473622806e-5	4.5763072391103085e-6	6.117460890687201e-5
15.17	1.8911929133728834e-6	5.2661277702054606e-5	4.404095514349855e-6	5.8956566129777344e-5
15.18	1.8859209318125344e-6	5.0698737137539195e-5	4.238471493097694e-6	5.682312956244942e-5
15.19	1.8806604226036269e-6	4.8811170528156785e-5	4.079179079489825e-6	5.477101003025023e-5
15.2	1.875410845339047e-6	4.699566512994129e-5	3.925972292250737e-6	5.2797048267531075e-5
15.21	1.8612928003848604e-6	5.058864150011222e-7	3.569510679557483e-11	2.367214910492778e-6
15.22	1.8563966043143802e-6	5.045556630223225e-7	3.560120956371968e-11	2.3609878685462668e-6
15.23	1.8514971534631323e-6	5.03224026416787e-7	3.550724991301948e-11	2.3547566871298324e-6
15.24	1.846594485727947e-6	5.018915154846103e-7	3.5413228570243935e-11	2.348521414441127e-6
15.25	1.8416886390803166e-6	5.005581405461795e-7	3.531914626359466e-11	2.3422820987727592e-6
15.26	1.83677965156639e-6	4.992239119421727e-7	3.5225003722705066e-11	2.3360387885122858e-6
15.27	1.8318675613069776e-6	4.978888400335603e-7	3.513080167864033e-11	2.3297915321422167e-6
15.28	1.826952406497545e-6	4.965529352016041e-7	3.5036540863897365e-11	2.323540378240013e-6
15.29	1.822034225408215e-6	4.95216207847857e-7	3.494222201240485e-11	2.3172853754780843e-6
15.3	1.8171130563837655e-6	4.938786683941617e-7	3.48478458595231e-11	2.311026572623787e-6
15.31	1.8121889378436308e-6	4.925403272826534e-7	3.4753413142044245e-11	2.3047640185394262e-6
15.32	1.8072619082818965e-6	4.912011949757563e-7	3.465892459819198e-11	2.298497762182251e-6
15.33	1.8023320062673036e-6	4.898612819561855e-7	3.456438096762175e-11	2.2922278526044568e-6
15.34	1.7973992704432412e-6	4.885205987269447e-7	3.4469782991420556e-11	2.285954338953177e-6
15.35	1.7924637395277533e-6	4.871791558113288e-7	3.4375131412107096e-11	2.279677270470494e-6
15.36	1.7875254523135303e-6	4.858369637529206e-7	3.428042697363162e-11	2.2733966964934242e-6
15.37	1.7825844476679133e-6	4.844940331155924e-7	3.418567042137597e-11	2.267112666453927e-6
15.38	1.7776407645328902e-6	4.831503744835054e-7	3.409086250215356e-11	2.260825229878898e-6
15.39	1.7726944419250964e-6	4.818059984611094e-7	3.399600396420936e-11	2.25453443639017e-6
15.4	1.7677455189358124e-6	4.804609156731417e-7	3.390109555721986e-11	2.2482403357045114e-6
15.41	1.762794034730963e-6	4.791151367646284e-7	3.380613803229302e-11	2.2419429776336234e-6
15.42	1.757840028551117e-6	4.777686724008821e-7	3.37111321419683e-11	2.235642412084141e-6
15.43	1.7528835397114843e-6	4.7642153326750283e-7	3.361607864021663e-11	2.229338689057627e-6
15.44	1.7479246076019165e-6	4.750737300703788e-7	3.352097828244034e-11	2.2230318586505775e-6
15.45	1.742963271686906e-6	4.737252735356834e-7	3.342583182547322e-11	2.2167219710544147e-6
15.46	1.737999571505582e-6	4.72376174409876e-7	3.333064002758041e-11	2.2104090765554854e-6
15.47	1.7330335466717157e-6	4.710264434597043e-7	3.3235403648458505e-11	2.2040932255350683e-6
15.48	1.728065236873709e-6	4.696760914721994e-7	3.3140123449235304e-11	2.1977744684693576e-6
15.49	1.7230946818746028e-6	4.6832512925467806e-7	3.304480019247007e-11	2.1914528559294733e-6
15.5	1.7181219215120711e-6	4.669735676347437e-7	3.2949434642153295e-11	2.1851284385814573e-6
15.51	1.7131469956984213e-6	4.6562141746028227e-7	3.285402756370676e-11	2.178801267186267e-6
15.52	1.708169944420589e-6	4.642686895994647e-7	3.275857972398345e-11	2.1724713925997776e-6
15.53	1.7031908077401438e-6	4.6291539494074696e-7	3.2663091891267666e-11	2.1661388657727818e-6
15.54	1.6982096257932836e-6	4.6156154439286754e-7	3.256756483527487e-11	2.159803737750986e-6
15.55	1.6932264387908312e-6	4.602071488848476e-7	3.247199932715164e-11	2.1534660596750057e-6
15.56	1.6882412870182389e-6	4.5885221936599294e-7	3.237639613947584e-11	2.1471258827803717e-6
15.57	1.6832542108355817e-6	4.574967668058905e-7	3.2280756046256315e-11	2.1407832583975184e-6
15.58	1.678265250677558e-6	4.561408021944096e-7	3.21850798229331e-11	2.1344382379517905e-6
15.59	1.6732744470534885e-6	4.5478433654170145e-7	3.208936824637725e-11	2.1280908729634364e-6
15.6	1.6682818405473152e-6	4.5342738087819844e-7	3.199362209489088e-11	2.1217412150476084e-6
15.61	1.663287471817598e-6	4.520699462546144e-7	3.1897842148207116e-11	2.1153893159143606e-6
15.62	1.6582913815975144e-6	4.507120437419427e-7	3.1802029187490074e-11	2.1090352273686445e-6
15.63	1.653293610694859e-6	4.49353684431458e-7	3.170618399533479e-11	2.1026790013103124e-6
15.64	1.6482941999920414e-6	4.479948794347135e-7	3.161030735576732e-11	2.0963206897341105e-6
15.65	1.6432931904460813e-6	4.4663563988354323e-7	3.1514400054244524e-11	2.0899603447296787e-6
15.66	1.6382906230886126e-6	4.452759769300586e-7	3.141846287765416e-11	2.0835980184815485e-6
15.67	1.6332865390258782e-6	4.439159017466495e-7	3.132249661431483e-11	2.077233763269142e-6
15.68	1.628280979438728e-6	4.425554255259849e-7	3.122650205397591e-11	2.0708676314667668e-6
15.69	1.623273985582621e-6	4.4119455948101065e-7	3.1130479987817606e-11	2.0644996755436195e-6
15.7	1.6182655987876184e-6	4.398333148449497e-7	3.1034431208450814e-11	2.0581299480637765e-6
15.71	1.6132558604583844e-6	4.3847170287130136e-7	3.093835650991713e-11	2.051758501686196e-6
15.72	1.608244812074189e-6	4.3710973483384175e-7	3.084225668768892e-11	2.0453853891647185e-6
15.73	1.6032324951888972e-6	4.3574742202662207e-7	3.0746132538669075e-11	2.039010663348058e-6
15.74	1.5982189514309727e-6	4.3438477576396894e-7	3.064998486119114e-11	2.0326343771798025e-6
15.75	1.593204222503477e-6	4.330218073804839e-7	3.0553814455019264e-11	2.0262565836984156e-6
15.76	1.5881883501840643e-6	4.316585282310416e-7	3.0457622121348056e-11	2.0198773360372274e-6
15.77	1.5831713763249816e-6	4.302949496907922e-7	3.0361408662802736e-11	2.0134966874244366e-6
15.78	1.578153342853066e-6	4.289310831551574e-7	3.026517488343886e-11	2.007114691183107e-6
15.79	1.5731342917697446e-6	4.2756694003983223e-7	3.016892158874253e-11	2.0007314007311658e-6
15.8	1.568114265151027e-6	4.262025317807835e-7	3.007264958563012e-11	1.994346869581396e-6
15.81	1.5630933051475136e-6	4.2483786983425046e-7	2.9976359682448486e-11	1.9879611513414462e-6
15.82	1.5580714539843822e-6	4.234729656767418e-7	2.988005268897471e-11	1.9815742997138127e-6
15.83	1.553048753961393e-6	4.221078308050385e-7	2.978372941641616e-11	1.9751863684958474e-6
15.84	1.5480252474528844e-6	4.207424767361899e-7	2.968739067741045e-11	1.9687974115797514e-6
15.85	1.5430009769077712e-6	4.1937691500751516e-7	2.9591037286025397e-11	1.9624074829525723e-6
15.86	1.5379759848495413e-6	4.1801115717660254e-7	2.949467005775893e-11	1.9560166366962016e-6
15.87	1.5329503138762563e-6	4.1664521482130794e-7	2.9398289809539116e-11	1.9496249269873735e-6
15.88	1.5279240066605443e-6	4.152790995397547e-7	2.930189735972408e-11	1.9432324080976588e-6
15.89	1.522897105949605e-6	4.139128229503339e-7	2.9205493528101976e-11	1.936839134393467e-6
15.9	1.517869654565201e-6	4.125463966917018e-7	2.910907913589096e-11	1.930445160336039e-6
15.91	1.512841695403657e-6	4.1117983242278107e-7	2.901265500573905e-11	1.924050540481444e-6
15.92	1.507813271435858e-6	4.098131418227585e-7	2.8916221961724213e-11	1.9176553294805785e-6
15.93	1.5027844257072492e-6	4.0844633659108636e-7	2.8819780829354255e-11	1.911259582079165e-6
15.94	1.4977552013378278e-6	4.070794284474796e-7	2.8723332435566734e-11	1.904863353117743e-6
15.95	1.4927256415221465e-6	4.0571242913191646e-7	2.8626877608728984e-11	1.8984666975316717e-6
15.96	1.4876957895293075e-6	4.0434535040463744e-7	2.8530417178638027e-11	1.8920696703511237e-6
15.97	1.4826656887029627e-6	4.0297820404614516e-7	2.8433951976520568e-11	1.8856723267010843e-6
15.98	1.4776353824613067e-6	4.0161100185720273e-7	2.833748283503287e-11	1.8792747218013445e-6
15.99	1.4726049142970756e-6	4.0024375565883266e-7	2.8241010588260723e-11	1.8728769109664963e-6
16.0	1.4675743277775507e-6	3.9887647729231786e-7	2.8144536071719477e-11	1.8664789496059403e-6
16.01	1.4625436665445428e-6	3.975091786191993e-7	2.804806012235383e-11	1.8600808932238645e-6
16.02	1.457512974314406e-6	3.9614187152127706e-7	2.7951583578538005e-11	1.8536827974192615e-6
16.03	1.452482294878016e-6	3.9477456790060606e-7	2.7855107280075398e-11	1.847284717885902e-6
16.04	1.447451672100785e-6	3.9340727967949984e-7	2.7758632068198804e-11	1.840886710412353e-6
16.05	1.4424211499226456e-6	3.9204001880052535e-7	2.7662158785570154e-11	1.8344888308819566e-6
16.06	1.4373907723580567e-6	3.9067279722650664e-7	2.7565688276280616e-11	1.8280911352728395e-6
16.07	1.4323605834959917e-6	3.8930562694051923e-7	2.7469221385850374e-11	1.8216936796578967e-6
16.08	1.4273306274999465e-6	3.8793851994589354e-7	2.737275896122877e-11	1.8152965202048012e-6
16.09	1.4223009486079244e-6	3.865714882662104e-7	2.727630185079399e-11	1.8088997131759856e-6
16.1	1.4172715911324429e-6	3.852045439453039e-7	2.7179850904353262e-11	1.802503314928651e-6
16.11	1.4122425994605266e-6	3.8383769904725744e-7	2.708340697314266e-11	1.796107381914757e-6
16.12	1.4072140180536975e-6	3.8247096565640343e-7	2.6986970909826943e-11	1.7897119706810109e-6
16.13	1.4021858914479854e-6	3.8110435587732455e-7	2.6890543568499748e-11	1.7833171378688785e-6
16.14	1.3971582642539095e-6	3.797378818348486e-7	2.6794125804683237e-11	1.7769229402145628e-6
16.15	1.3921311811564888e-6	3.783715556740526e-7	2.669771847532831e-11	1.7705294345490168e-6
16.16	1.3871046869152247e-6	3.770053895602575e-7	2.660132243881425e-11	1.764136677797921e-6
16.17	1.3820788263641108e-6	3.7563939567902997e-7	2.6504938554948907e-11	1.7577447269816957e-6
16.18	1.377053644411621e-6	3.7427358623618043e-7	2.6408567684968522e-11	1.7513536392154864e-6
16.19	1.3720291860407033e-6	3.72907973457761e-7	2.6312210691537536e-11	1.7449634717091559e-6
16.2	1.3670054963087878e-6	3.715425695900668e-7	2.6215868438748798e-11	1.7385742817672932e-6
16.21	1.3619826203477681e-6	3.7017738689963236e-7	2.6119541792123153e-11	1.7321861267891926e-6
16.22	1.3569606033640103e-6	3.688124376732332e-7	2.6023231618609692e-11	1.7257990642688623e-6
16.23	1.3519394906383376e-6	3.6744773421788124e-7	2.592693878658538e-11	1.7194131517950054e-6
16.24	1.3469193275260383e-6	3.660832888608278e-7	2.5830664165855285e-11	1.713028447051032e-6
16.25	1.341900159456849e-6	3.647191139495587e-7	2.573440862765215e-11	1.7066450078150354e-6
16.26	1.3368820319349603e-6	3.633552218517965e-7	2.5638173044636627e-11	1.7002628919598014e-6
16.27	1.3318649905390085e-6	3.6199162495549656e-7	2.5541958290897025e-11	1.693882157452796e-6
16.28	1.326849080922068e-6	3.606283356688467e-7	2.5445765241949216e-11	1.687502862356157e-6
16.29	1.3218343488116558e-6	3.5926536642026676e-7	2.5349594774736664e-11	1.6811250648266973e-6
16.3	1.3168208400097153e-6	3.579027296584065e-7	2.5253447767630196e-11	1.6747488231158896e-6
16.31	1.311808600392623e-6	3.5654043785214525e-7	2.5157325100428067e-11	1.6683741955698688e-6
16.32	1.3067976759111733e-6	3.551785034905888e-7	2.506122765435568e-11	1.6620012406294164e-6
16.33	1.3017881125905845e-6	3.538169390830707e-7	2.4965156312065723e-11	1.6556300168299673e-6
16.34	1.2967799565304825e-6	3.524557571591481e-7	2.4869111957637827e-11	1.6492605828015881e-6
16.35	1.2917732539049055e-6	3.510949702686029e-7	2.477309547657869e-11	1.6428929972689851e-6
16.36	1.2867680509622962e-6	3.4973459098143947e-7	2.4677107755821902e-11	1.6365273190514914e-6
16.37	1.2817643940254895e-6	3.4837463188788175e-7	2.4581149683727708e-11	1.630163607063055e-6
16.38	1.2767623294917192e-6	3.47015105598375e-7	2.4485222150083155e-11	1.6238019203122443e-6
16.39	1.2717619038326019e-6	3.4565602474358006e-7	2.438932604610176e-11	1.617442317902228e-6
16.4	1.266763163594141e-6	3.442974019743769e-7	2.4293462264423614e-11	1.6110848590307824e-6
16.41	1.2617661553967103e-6	3.4293924996185816e-7	2.419763169911505e-11	1.6047296029902676e-6
16.42	1.2567709259350605e-6	3.415815813973317e-7	2.4101835245668747e-11	1.598376609167638e-6
16.43	1.251777521978305e-6	3.4022440899231663e-7	2.4006073801003533e-11	1.5920259370444226e-6
16.44	1.2467859903699131e-6	3.388677454785416e-7	2.3910348263464136e-11	1.585677646196718e-6
16.45	1.2417963780277131e-6	3.3751160360794567e-7	2.381465953282138e-11	1.5793317962951916e-6
16.46	1.2368087319438742e-6	3.3615599615267255e-7	2.371900851027169e-11	1.572988447105057e-6
16.47	1.2318230991849116e-6	3.348009359050736e-7	2.362339609843736e-11	1.5666476584860837e-6
16.48	1.2268395268916702e-6	3.33446435677702e-7	2.352782320136607e-11	1.5603094903925735e-6
16.49	1.221858062279329e-6	3.320925083033138e-7	2.343229072453108e-11	1.5539740028733674e-6
16.5	1.2168787526373802e-6	3.3073916663486427e-7	2.3336799574830798e-11	1.5476412560718195e-6
16.51	1.211901645329637e-6	3.293864235455077e-7	2.324135066058895e-11	1.5413113102258051e-6
16.52	1.206926787794221e-6	3.2803429192859455e-7	2.3145944891554254e-11	1.5349842256677072e-6
16.53	1.201954227543548e-6	3.266827846976688e-7	2.305058317890029e-11	1.5286600628243958e-6
16.54	1.1969840121643358e-6	3.2533191478646906e-7	2.2955266435225517e-11	1.52233888221724e-6
16.55	1.1920161893175808e-6	3.2398169514892134e-7	2.285999557455289e-11	1.5160207444620766e-6
16.56	1.1870508067385658e-6	3.2263213875914343e-7	2.276477151233003e-11	1.5097057102692217e-6
16.57	1.1820879122368394e-6	3.212832586114373e-7	2.2669595165428733e-11	1.503393840443442e-6
16.58	1.1771275536962177e-6	3.199350677202911e-7	2.2574467452145142e-11	1.497085195883961e-6
16.59	1.17216977907477e-6	3.185875791203731e-7	2.247938929219934e-11	1.4907798375844354e-6
16.6	1.1672146364048167e-6	3.1724080586653425e-7	2.2384361606735388e-11	1.4844778266329576e-6
16.61	1.1622621737929187e-6	3.1589476103380156e-7	2.2289385318321093e-11	1.4781792242120385e-6
16.62	1.1573124394198635e-6	3.1454945771737815e-7	2.2194461350947776e-11	1.4718840915985925e-6
16.63	1.1523654815406681e-6	3.132049090326413e-7	2.2099590630030268e-11	1.4655924901639395e-6
16.64	1.1474213484845587e-6	3.118611281151377e-7	2.2004774082406558e-11	1.459304481373779e-6
16.65	1.1424800886549725e-6	3.105181281205849e-7	2.1910012636337837e-11	1.4530201267881939e-6
16.66	1.1375417505295376e-6	3.091759222248639e-7	2.1815307221508096e-11	1.446739488061623e-6
16.67	1.1326063826600757e-6	3.078345236240216e-7	2.1720658769024166e-11	1.4404626269428662e-6
16.68	1.1276740336725848e-6	3.064939455342659e-7	2.1626068211415437e-11	1.4341896052750621e-6
16.69	1.122744752267229e-6	3.0515420119196175e-7	2.1531536482633573e-11	1.4279204849956734e-6
16.7	1.1178185872183368e-6	3.038153038536317e-7	2.1437064518052568e-11	1.4216553281364865e-6
16.71	1.11289558737438e-6	3.024772667959503e-7	2.13426532544683e-11	1.4153941968235847e-6
16.72	1.1079758016579758e-6	3.0114010331574414e-7	2.1248303630098576e-11	1.4091371532773501e-6
16.73	1.1030592790658634e-6	2.998038267299854e-7	2.1154016584582676e-11	1.4028842598124335e-6
16.74	1.0981460686689084e-6	2.984684503757934e-7	2.105979305898145e-11	1.3966355788377609e-6
16.75	1.0932362196120755e-6	2.9713398761042713e-7	2.09656339957768e-11	1.3903911728564986e-6
16.76	1.0883297811144324e-6	2.958004518112863e-7	2.087154033887172e-11	1.3841511044660575e-6
16.77	1.083426802469131e-6	2.9446785637590625e-7	2.077751303359001e-11	1.3779154363580707e-6
16.78	1.078527333043394e-6	2.9313621472195415e-7	2.06835530266759e-11	1.371684231318375e-6
16.79	1.0736314222785112e-6	2.9180554028722796e-7	2.0589661266294104e-11	1.3654575522270055e-6
16.8	1.0687391196898174e-6	2.9047584652965093e-7	2.0495838702029322e-11	1.3592354620581703e-6
16.81	1.063850474866693e-6	2.8914714692727094e-7	2.040208628488626e-11	1.3530180238802488e-6
16.82	1.0589655374725364e-6	2.8781945497825357e-7	2.0308404967289126e-11	1.346805300855757e-6
16.83	1.0540843572447672e-6	2.8649278420088335e-7	2.0214795703081664e-11	1.3405973562413536e-6
16.84	1.0492069839947977e-6	2.8516714813355447e-7	2.0121259447526626e-11	1.3343942533877997e-6
16.85	1.0443334676080331e-6	2.838425603347731e-7	2.0027797157305783e-11	1.3281960557399636e-6
16.86	1.039463858043853e-6	2.825190343831501e-7	1.993440979051952e-11	1.3220028268367937e-6
16.87	1.0345982053355904e-6	2.8119658387739717e-7	1.9841098306686515e-11	1.3158146303112942e-6
16.88	1.0297365595905323e-6	2.798752224363252e-7	1.9747863666743663e-11	1.3096315298905243e-6
16.89	1.0248789709898904e-6	2.785549636988389e-7	1.9654706833045585e-11	1.3034535893955625e-6
16.9	1.020025489788801e-6	2.7723582132393313e-7	1.9561628769364586e-11	1.2972808727415034e-6
16.91	1.0151761663162933e-6	2.759178089906879e-7	1.9468630440890074e-11	1.2911134439374221e-6
16.92	1.0103310509752907e-6	2.7460094039826685e-7	1.937571281422854e-11	1.2849513670863718e-6
16.93	1.0054901942425879e-6	2.732852292659102e-7	1.928287685740316e-11	1.2787947063853555e-6
16.94	1.0006536466688276e-6	2.7197068933293147e-7	1.9190123539853365e-11	1.2726435261252989e-6
16.95	9.958214588785004e-7	2.7065733435871383e-7	1.9097453832434777e-11	1.2664978906910466e-6
16.96	9.909936815699117e-7	2.693451781227036e-7	1.90048687074186e-11	1.2603578645613227e-6
16.97	9.861703655151779e-7	2.680342344244085e-7	1.89123691384916e-11	1.2542235123087248e-6
16.98	9.813515615601983e-7	2.6672451708338946e-7	1.8819956100755484e-11	1.2480948985996884e-6
16.99	9.765373206246484e-7	2.6541603993925984e-7	1.872763057072681e-11	1.241972088194479e-6
17.0	9.717276937019486e-7	2.6410881685167553e-7	1.8635393526336406e-11	1.2358551459471505e-6
17.01	9.66922731859259e-7	2.6280286170033494e-7	1.8543245946929224e-11	1.2297441368055407e-6
17.02	9.621224862374525e-7	2.6149818838497134e-7	1.845118881326388e-11	1.223639125811237e-6
17.03	9.573270080510927e-7	2.601948108253462e-7	1.8359223107512176e-11	1.2175401780995463e-6
17.04	9.525363485884258e-7	2.5889274296124735e-7	1.8267349813258972e-11	1.2114473588994863e-6
17.05	9.477505592113457e-7	2.575919987524796e-7	1.8175569915501527e-11	1.2053607335337408e-6
17.06	9.429696913553874e-7	2.562925921788633e-7	1.808388440064933e-11	1.1992803674186513e-6
17.07	9.381937965296922e-7	2.549945372402241e-7	1.7992294256523504e-11	1.1932063260641728e-6
17.08	9.334229263169995e-7	2.5369784795639096e-7	1.7900800472356562e-11	1.1871386750738628e-6
17.09	9.286571323736117e-7	2.524025383671871e-7	1.780940403879181e-11	1.1810774801448376e-6
17.1	9.23896466429382e-7	2.511086225324263e-7	1.771810594788306e-11	1.175022807067756e-6
17.11	9.19140980287688e-7	2.498161145319056e-7	1.7626907193094166e-11	1.1689747217267865e-6
17.12	9.143907258254007e-7	2.48525028465397e-7	1.7535808769298376e-11	1.162933290099567e-6
17.13	9.096457549928742e-7	2.4723537845264493e-7	1.744481167277821e-11	1.156898578257192e-6
17.14	9.049061198139061e-7	2.459471786333551e-7	1.735391690122461e-11	1.1508706523641625e-6
17.15	9.001718723857263e-7	2.4466044316719143e-7	1.7263125453736817e-11	1.1448495786783714e-6
17.16	8.954430648789563e-7	2.433751862337656e-7	1.7172438330821515e-11	1.1388354235510528e-6
17.17	8.907197495375959e-7	2.4209142203263257e-7	1.7081856534392622e-11	1.1328282534267628e-6
17.18	8.860019786789911e-7	2.408091647832826e-7	1.699138106777064e-11	1.1268281348433413e-6
17.19	8.812898046937983e-7	2.3952842872513113e-7	1.690101293568201e-11	1.1208351344318651e-6
17.2	8.765832800459711e-7	2.38249228117515e-7	1.6810753144258835e-11	1.1148493189166303e-6
17.21	8.718824572727165e-7	2.369715772396813e-7	1.672060270103803e-11	1.1088707551150988e-6
17.22	8.671873889844771e-7	2.3569549039078156e-7	1.6630562614960993e-11	1.1028995099378735e-6
17.23	8.62498127864889e-7	2.3442098188986107e-7	1.6540633896372806e-11	1.0969356503886466e-6
17.24	8.578147266707631e-7	2.3314806607585357e-7	1.6450817557021856e-11	1.0909792435641737e-6
17.25	8.531372382320387e-7	2.3187675730756828e-7	1.636111461005896e-11	1.085030356654217e-6
17.26	8.484657154517641e-7	2.3060706996368527e-7	1.6271526070037006e-11	1.0790890569415193e-6
17.27	8.438002113060568e-7	2.2933901844274415e-7	1.6182052952910144e-11	1.0731554118017538e-6
17.28	8.391407788440648e-7	2.2807261716313375e-7	1.6092696276033096e-11	1.0672294887034746e-6
17.29	8.344874711879421e-7	2.2680788056308534e-7	1.6003457058160644e-11	1.0613113552080856e-6
17.3	8.29840341532799e-7	2.2554482310065956e-7	1.5914336319446715e-11	1.055401078969778e-6
17.31	8.251994431466812e-7	2.242834592537397e-7	1.5825335081443948e-11	1.0494987277355024e-6
17.32	8.205648293705137e-7	2.2302380352001772e-7	1.5736454367102643e-11	1.0436043693448984e-6
17.33	8.159365536180802e-7	2.2176587041698782e-7	1.5647695200770334e-11	1.0377180717302687e-6
17.34	8.113146693759666e-7	2.2050967448193167e-7	1.5559058608190754e-11	1.0318399029165063e-6
17.35	8.066992302035337e-7	2.1925523027190986e-7	1.547054561650325e-11	1.02596993102106e-6
17.36	8.02090289732868e-7	2.180025523637502e-7	1.5382157254241898e-11	1.0201082242538725e-6
17.37	7.974879016687373e-7	2.1675165535403436e-7	1.5293894551334618e-11	1.014254850917323e-6
17.38	7.92892119788555e-7	2.155025538590886e-7	1.5205758539102507e-11	1.0084098794061827e-6
17.39	7.883029979423247e-7	2.1425526251496872e-7	1.511775025025873e-11	1.0025733782075435e-6
17.4	7.837205900526042e-7	2.1300979597745016e-7	1.502987071890793e-11	9.967454159007734e-7
17.41	7.791449501144478e-7	2.117661689220125e-7	1.4942120980544992e-11	9.909260611574409e-7
17.42	7.745761321953671e-7	2.1052439604382887e-7	1.485450207205439e-11	9.85115382741268e-7
17.43	7.700141904352768e-7	2.0928449205775046e-7	1.4767015031709135e-11	9.793134495080591e-7
17.44	7.654591790464399e-7	2.080464716982931e-7	1.4679660899169662e-11	9.735203304056321e-7
17.45	7.60911152313425e-7	2.0681034971962403e-7	1.4592440715483068e-11	9.677360944737645e-7
17.46	7.563701645930399e-7	2.0557614089554506e-7	1.4505355523081838e-11	9.61960810844108e-7
17.47	7.518362703142905e-7	2.0434386001948066e-7	1.4418406365783026e-11	9.56194548740137e-7
17.48	7.473095239783097e-7	2.0311352190445896e-7	1.4331594288786924e-11	9.504373774770574e-7
17.49	7.427899801583132e-7	2.0188514138310002e-7	1.4244920338676166e-11	9.446893664617519e-7
17.5	7.382776934995263e-7	2.0065873330759518e-7	1.4158385563414405e-11	9.389505851926849e-7
17.51	7.337727187191355e-7	1.9943431254969432e-7	1.407199101234529e-11	9.332211032598422e-7
17.52	7.292751106062182e-7	1.9821189400068733e-7	1.3985737736191192e-11	9.275009903446417e-7
17.53	7.247849240216748e-7	1.9699149257138458e-7	1.3899626787051873e-11	9.217903162198465e-7
17.54	7.203022138981759e-7	1.957731231921031e-7	1.3813659218403453e-11	9.160891507494975e-7
17.55	7.158270352400768e-7	1.9455680081264333e-7	1.3727836085096807e-11	9.103975638888052e-7
17.56	7.113594431233649e-7	1.933425404022751e-7	1.3642158443356545e-11	9.047156256840833e-7
17.57	7.06899492695572e-7	1.9213035694971333e-7	1.3556627350779326e-11	8.990434062726361e-7
17.58	7.024472391757155e-7	1.9092026546310227e-7	1.3471243866332714e-11	8.93380975882684e-7
17.59	6.980027378542093e-7	1.89712280969991e-7	1.3386009050353502e-11	8.877284048332508e-7
17.6	6.93566044092797e-7	1.8850641851731575e-7	1.3300923964546405e-11	8.820857635340774e-7
17.61	6.891372133244672e-7	1.8730269317137686e-7	1.3215989671982456e-11	8.764531224855161e-7
17.62	6.847163010533676e-7	1.8610112001781458e-7	1.3131207237097341e-11	8.708305522784192e-7
17.63	6.803033628547302e-7	1.8490171416159016e-7	1.304657772568997e-11	8.652181235940461e-7
17.64	6.758984543747738e-7	1.837044907269578e-7	1.2962102204920603e-11	8.596159072039365e-7
17.65	6.715016313306263e-7	1.825094648574448e-7	1.2877781743309387e-11	8.540239739698145e-7
17.66	6.671129495102209e-7	1.8131665171582277e-7	1.2793617410734319e-11	8.484423948434544e-7
17.67	6.627324647722126e-7	1.8012606648408495e-7	1.2709610278429689e-11	8.428712408665759e-7
17.68	6.583602330458774e-7	1.7893772436341897e-7	1.2625761418984109e-11	8.373105831707153e-7
17.69	6.539963103310074e-7	1.7775164057417789e-7	1.2542071906338536e-11	8.317604929770915e-7
17.7	6.496407526978202e-7	1.765678303558564e-7	1.2458542815784514e-11	8.262210415964924e-7
17.71	6.452936162868397e-7	1.7538630896705763e-7	1.2375175223961888e-11	8.206923004291213e-7
17.72	6.409549573088012e-7	1.7420709168546796e-7	1.2291970208856987e-11	8.151743409644779e-7
17.73	6.366248320445285e-7	1.73030193807823e-7	1.2208928849800277e-11	8.096672347812012e-7
17.74	6.323032968448286e-7	1.718556306498796e-7	1.2126052227464322e-11	8.041710535469356e-7
17.75	6.279904081303644e-7	1.7068341754638082e-7	1.2043341423861368e-11	7.986858690181691e-7
17.76	6.236862223915424e-7	1.6951356985102548e-7	1.1960797522341161e-11	7.932117530400902e-7
17.77	6.193907961883836e-7	1.6834610293643345e-7	1.1878421607588492e-11	7.877487775464247e-7
17.78	6.151041861503902e-7	1.671810321941085e-7	1.1796214765620629e-11	7.822970145592643e-7
17.79	6.10826448976423e-7	1.6601837303440637e-7	1.1714178083784976e-11	7.768565361889131e-7
17.8	6.065576414345536e-7	1.64858140886493e-7	1.1632312650756239e-11	7.714274146336974e-7
17.81	6.02297820361936e-7	1.6370035119831113e-7	1.1550619556533939e-11	7.660097221798036e-7
17.82	5.980470426646491e-7	1.6254501943653645e-7	1.146909989243943e-11	7.606035312010779e-7
17.83	5.9380536531756e-7	1.6139216108654085e-7	1.1387754751113246e-11	7.55208914158852e-7
17.84	5.89572845364159e-7	1.6024179165234756e-7	1.1306585226511947e-11	7.49825943601733e-7
17.85	5.853495399164097e-7	1.5909392665659046e-7	1.1225592413905266e-11	7.444546921654141e-7
17.86	5.811355061545848e-7	1.5794858164046914e-7	1.1144777409872913e-11	7.390952325724638e-7
17.87	5.769308013270897e-7	1.5680577216370135e-7	1.1064141312301226e-11	7.337476376321034e-7
17.88	5.727354827503027e-7	1.5566551380447943e-7	1.0983685220380112e-11	7.284119802400025e-7
17.89	5.685496078083821e-7	1.5452782215941775e-7	1.0903410234599325e-11	7.230883333780344e-7
17.9	5.643732339530958e-7	1.533927128435067e-7	1.0823317456745209e-11	7.177767701140593e-7
17.91	5.602064187036177e-7	1.522602014900568e-7	1.0743407989896796e-11	7.124773636016644e-7
17.92	5.560492196463433e-7	1.51130303750649e-7	1.0663682938422252e-11	7.071901870799308e-7
17.93	5.519016944346826e-7	1.5000303529507885e-7	1.0584143407974947e-11	7.019153138731693e-7
17.94	5.477639007888473e-7	1.4887841181129747e-7	1.0504790505489318e-11	6.966528173906502e-7
17.95	5.436358964956457e-7	1.4775644900535675e-7	1.0425625339176983e-11	6.914027711263416e-7
17.96	5.395177394082492e-7	1.4663716260134566e-7	1.0346649018522233e-11	6.861652486586134e-7
17.97	5.354094874459743e-7	1.4552056834133082e-7	1.0267862654277869e-11	6.809403236499594e-7
17.98	5.313111985940349e-7	1.4440668198528962e-7	1.0189267358460445e-11	6.757280698466829e-7
17.99	5.272229309033093e-7	1.432955193110459e-7	1.0110864244345798e-11	6.705285610785995e-7
18.0	5.231447424900761e-7	1.4218709611419953e-7	1.003265442646398e-11	6.65341871258702e-7
18.01	5.190766915357645e-7	1.4108142820805764e-7	9.954639020594485e-12	6.601680743828428e-7
18.02	5.150188362866799e-7	1.3997853142356005e-7	9.87681914376097e-12	6.550072445293837e-7
18.03	5.109712350537224e-7	1.388784216092034e-7	9.799195914225864e-12	6.498594558588401e-7
18.04	5.069339462121092e-7	1.3778111463096458e-7	9.721770451485039e-12	6.447247826135252e-7
18.05	5.029070282010659e-7	1.3668662637221834e-7	9.644543876261893e-12	6.396032991171605e-7
18.06	4.988905395235318e-7	1.3559497273365591e-7	9.567517310501711e-12	6.344950797744982e-7
18.07	4.948845387458307e-7	1.3450616963319583e-7	9.490691877365333e-12	6.294001990709039e-7
18.08	4.908890844973546e-7	1.3342023300589867e-7	9.414068701223084e-12	6.243187315719545e-7
18.09	4.86904235470213e-7	1.3233717880387052e-7	9.337648907648076e-12	6.192507519229913e-7
18.1	4.829300504188917e-7	1.3125702299617165e-7	9.261433623409639e-12	6.141963348486867e-7
18.11	4.789665881598865e-7	1.3017978156871544e-7	9.1854239764663e-12	6.091555551525784e-7
18.12	4.7501390757132224e-7	1.291054705241663e-7	9.109621095958508e-12	6.041284877165844e-7
18.13	4.710720675925754e-7	1.2803410588183597e-7	9.034026112201332e-12	5.991152075005235e-7
18.14	4.671411272238593e-7	1.2696570367757147e-7	8.958640156676583e-12	5.941157895415875e-7
18.15	4.6322114552582033e-7	1.2590027996364478e-7	8.883464362025002e-12	5.891303089538271e-7
18.16	4.593121816190945e-7	1.2483785080863311e-7	8.808499862037803e-12	5.841588409275896e-7
18.17	4.554142946838714e-7	1.2377843229729942e-7	8.73374779164829e-12	5.792014607289625e-7
18.18	4.515275439594274e-7	1.2272204053046647e-7	8.659209286922906e-12	5.742582436991807e-7
18.19	4.4765198874364254e-7	1.216686916248849e-7	8.584885485051978e-12	5.693292652540125e-7
18.2	4.4378768839251354e-7	1.20618401713101e-7	8.510777524340367e-12	5.644146008831389e-7
18.21	4.3993470231962916e-7	1.1957118694331422e-7	8.436886544197408e-12	5.595143261494875e-7
18.22	4.3609308999564664e-7	1.1852706347923499e-7	8.363213685126875e-12	5.546285166885667e-7
18.23	4.322629109477288e-7	1.174860474999313e-7	8.28976008871618e-12	5.497572482077488e-7
18.24	4.2844422475898134e-7	1.1644815519967616e-7	8.21652689762559e-12	5.449005964855552e-7
18.25	4.2463709106784745e-7	1.1541340278778296e-7	8.143515255576602e-12	5.40058637370886e-7
18.26	4.208415695675005e-7	1.1438180648844021e-7	8.070726307340314e-12	5.35231446782248e-7
18.27	4.170577200051989e-7	1.1335338254053666e-7	7.998161198725048e-12	5.304191007069343e-7
18.28	4.132856021816196e-7	1.1232814719747949e-7	7.925821076563552e-12	5.256216752001755e-7
18.29	4.0952527595017557e-7	1.1130611672700952e-7	7.853707088699936e-12	5.208392463842738e-7
18.3	4.057768012162913e-7	1.1028730741100346e-7	7.781820383975752e-12	5.160718904476787e-7
18.31	4.0204023793666833e-7	1.0927173554527522e-7	7.710162112215934e-12	5.113196836440557e-7
18.32	3.9831564611850247e-7	1.0825941743936261e-7	7.638733424213778e-12	5.065827022912893e-7
18.33	3.946030858186929e-7	1.072503694163123e-7	7.567535471715755e-12	5.018610227704769e-7
18.34	3.909026171429962e-7	1.0624460781245011e-7	7.496569407405312e-12	4.971547215248537e-7
18.35	3.872143002451697e-7	1.0524214897714828e-7	7.425836384886442e-12	4.924638750587029e-7
18.36	3.835381953260661e-7	1.0424300927257914e-7	7.355337558666295e-12	4.877885599362038e-7
18.37	3.7987436263269197e-7	1.0324720507345914e-7	7.285074084137157e-12	4.831288527802352e-7
18.38	3.7622286245724217e-7	1.0225475276678703e-7	7.215047117557914e-12	4.784848302711468e-7
18.39	3.7258375513607567e-7	1.0126566875156458e-7	7.1452578160344036e-12	4.738565691454563e-7
18.4	3.6895710104866973e-7	1.0027996943851307e-7	7.0757073374993784e-12	4.692441461945203e-7
18.41	3.6534296061651087e-7	9.929767124977166e-8	7.006396840691225e-12	4.6464763826312324e-7
18.42	3.6174139430196013e-7	9.831879061858882e-8	6.937327485132201e-12	4.600671222480341e-7
18.43	3.5815246260705824e-7	9.734334398899762e-8	6.8685004311055274e-12	4.55502675096487e-7
18.44	3.545762260722795e-7	9.637134781547713e-8	6.799916839631488e-12	4.5095437380459626e-7
18.45	3.5101274527524867e-7	9.540281856260382e-8	6.731577872442826e-12	4.4642229541572495e-7
18.46	3.4746208082938225e-7	9.443777270468194e-8	6.663484691958679e-12	4.4190651701875615e-7
18.47	3.4392429338249354e-7	9.347622672536455e-8	6.595638461257834e-12	4.374071157463193e-7
18.48	3.4039944361531744e-7	9.251819711725254e-8	6.52804034405043e-12	4.3292416877291404e-7
18.49	3.3688759223999127e-7	9.156370038148205e-8	6.460691504648842e-12	4.2845775331297795e-7
18.5	3.3338879999845066e-7	9.061275302728781e-8	6.3935931079368915e-12	4.240079466188464e-7
18.51	3.29903127660773e-7	8.966537157155356e-8	6.326746319338097e-12	4.195748259786459e-7
18.52	3.2643063602343626e-7	8.872157253833836e-8	6.260152304782277e-12	4.151584687140794e-7
18.53	3.229713859075005e-7	8.778137245838256e-8	6.193812230670669e-12	4.1075895217811373e-7
18.54	3.195254381567205e-7	8.684478786859485e-8	6.127727263839749e-12	4.063763537525792e-7
18.55	3.1609285363555507e-7	8.591183531151104e-8	6.061898571523043e-12	4.020107508456376e-7
18.56	3.1267369322710664e-7	8.49825313347342e-8	5.9963273213116136e-12	3.976622208891622e-7
18.57	3.092680178309461e-7	8.405689249034342e-8	5.931014681112353e-12	3.9333084133597066e-7
18.58	3.0587588836085927e-7	8.313493533428122e-8	5.865961819104757e-12	3.890166896569596e-7
18.59	3.0249736574246714e-7	8.221667642570694e-8	5.8011699036953e-12	3.847198433380778e-7
18.6	2.9913251091075667e-7	8.130213232632541e-8	5.736640103470059e-12	3.8044037987718556e-7
18.61	2.957813848074804e-7	8.039131959968048e-8	5.672373587144873e-12	3.76178376780748e-7
18.62	2.924440483784363e-7	7.948425481041538e-8	5.608371523513154e-12	3.7193391156037516e-7
18.63	2.8912056257062774e-7	7.858095452350093e-8	5.5446350813914344e-12	3.6770706172921e-7
18.64	2.858109883292706e-7	7.768143530342229e-8	5.481165429561965e-12	3.6349790479812247e-7
18.65	2.8251538659467495e-7	7.678571371333106e-8	5.417963736712915e-12	3.5930651827174276e-7
18.66	2.792338182989549e-7	7.589380631415143e-8	5.355031171375277e-12	3.551329796442777e-7
18.67	2.7596634436259556e-7	7.500572966364657e-8	5.292368901857021e-12	3.5097736639514395e-7
18.68	2.727130256908383e-7	7.412150031543702e-8	5.229978096173787e-12	3.468397559843715e-7
18.69	2.694739231698856e-7	7.324113481796825e-8	5.167859921976091e-12	3.4272022584777586e-7
18.7	2.66249097662927e-7	7.236464971343115e-8	5.106015546473117e-12	3.3861885339190464e-7
18.71	2.630386100059466e-7	7.149206153662238e-8	5.0444461363523186e-12	3.3453571598870535e-7
18.72	2.5984252100333537e-7	7.062338681375168e-8	4.983152857695257e-12	3.3047089096994475e-7
18.73	2.5666089142325715e-7	6.975864206118264e-8	4.922136875888759e-12	3.2642445562131566e-7
18.74	2.534937819927959e-7	6.88978437841136e-8	4.861399355531826e-12	3.2239648717626506e-7
18.75	2.5034125339282725e-7	6.804100847518379e-8	4.800941460337304e-12	3.1838706280947134e-7
18.76	2.4720336625263914e-7	6.71881526130112e-8	4.740764353028711e-12	3.143962596300034e-7
18.77	2.4408018114425333e-7	6.633929266064934e-8	4.680869195231329e-12	3.104241546740979e-7
18.78	2.409717585764426e-7	6.549444506396104e-8	4.621257147357486e-12	3.0647082489755104e-7
18.79	2.378781589884349e-7	6.465362624990742e-8	4.561929368485808e-12	3.025363471677108e-7
18.8	2.347994427432576e-7	6.38168526247387e-8	4.502887016233573e-12	2.986207982550125e-7
18.81	2.3173567012073232e-7	6.298414057209045e-8	4.444131246622372e-12	2.9472425482406936e-7
18.82	2.2868690131006197e-7	6.215550645096864e-8	4.385663213935956e-12	2.9084679342424455e-7
18.83	2.25653196402021e-7	6.13309665936271e-8	4.327484070570445e-12	2.869884904797187e-7
18.84	2.2263461538068444e-7	6.05105373033195e-8	4.269594966875731e-12	2.8314942227897084e-7
18.85	2.1963121811470164e-7	5.969423485192764e-8	4.211997050988114e-12	2.7932966496368024e-7
18.86	2.1664306434805604e-7	5.888207547744992e-8	4.1546914686531066e-12	2.755292945169746e-7
18.87	2.1367021369028618e-7	5.807407538134365e-8	4.097679363037885e-12	2.7174838675099286e-7
18.88	2.1071272560614363e-7	5.727025072571391e-8	4.040961874532972e-12	2.6798701729373206e-7
18.89	2.077706594046206e-7	5.647061763033169e-8	3.9845401405417915e-12	2.642452615750928e-7
18.9	2.048440742273378e-7	5.56751921694773e-8	3.928415295257988e-12	2.6052319481211036e-7
18.91	2.0193302903621162e-7	5.488399036858892e-8	3.872588469428915e-12	2.5682089199327e-7
18.92	1.990375826003847e-7	5.4097028200710016e-8	3.817060790104986e-12	2.5313842786188484e-7
18.93	1.9615779348233822e-7	5.331432158271498e-8	3.7618333803733486e-12	2.4947587689843356e-7
18.94	1.932937200231387e-7	5.2535886371299174e-8	3.706907359074948e-12	2.458333133017969e-7
18.95	1.9044542032676535e-7	5.1761738358719326e-8	3.65228384050397e-12	2.4221081096932515e-7
18.96	1.876129522434239e-7	5.099189326825832e-8	3.5979639340878355e-12	2.386084434756163e-7
18.97	1.8479637335180363e-7	5.022636674940273e-8	3.5439487440469356e-12	2.350262840499504e-7
18.98	1.8199574094016353e-7	4.946517437270219e-8	3.4902393690319096e-12	2.3146440555223475e-7
18.99	1.792111119861921e-7	4.870833162429548e-8	3.4368369017373983e-12	2.2792288044738934e-7
19.0	1.764425431355108e-7	4.795585390006777e-8	3.3837424284898048e-12	2.2440178077800706e-7
19.01	1.736900906787494e-7	4.720775649942013e-8	3.3309570288076457e-12	2.2090117813519833e-7
19.02	1.7095381052705202e-7	4.646405461861201e-8	3.2784817749318168e-12	2.1742114362743896e-7
19.03	1.6823375818589932e-7	4.572476334364622e-8	3.2263177313235666e-12	2.1396174784727687e-7
19.04	1.655299887271203e-7	4.498989764266224e-8	3.1744659541277508e-12	2.1052306083573667e-7
19.05	1.62842556758919e-7	4.425947235778947e-8	3.1229274905980197e-12	2.0710515204419905e-7
19.06	1.601715163937833e-7	4.353350219642505e-8	3.0717033784813805e-12	2.0370809029358683e-7
19.07	1.5751692121406423e-7	4.281200172187875e-8	3.0207946453580918e-12	2.0033194373058834e-7
19.08	1.5487882423506013e-7	4.2094985343339206e-8	2.9702023079337143e-12	1.9697677978070727e-7
19.09	1.522572778653577e-7	4.1382467305095186e-8	2.9199273712785404e-12	1.9364266509782416e-7
19.1	1.496523338642212e-7	4.0674461674954024e-8	2.8699708280104247e-12	1.9032966551000324e-7
19.11	1.470640432957427e-7	3.997098233178026e-8	2.8203336574154945e-12	1.8703784596118036e-7
19.12	1.4449245647947405e-7	3.927204295207746e-8	2.7710168245013917e-12	1.83767270448376e-7
19.13	1.4193762293722765e-7	3.8577656995529184e-8	2.7220212789770425e-12	1.8051800195403582e-7
19.14	1.393995913356706e-7	3.78878376893965e-8	2.6733479541517424e-12	1.7729010237302126e-7
19.15	1.3687840942434613e-7	3.7202598011672574e-8	2.6249977657465714e-12	1.7408363243378447e-7
19.16	1.3437412396866003e-7	3.6521950672868843e-8	2.5769716106092192e-12	1.7089865161313947e-7
19.17	1.3188678067737478e-7	3.5845908096308506e-8	2.52927036532351e-12	1.677352180440486e-7
19.18	1.2941642412405184e-7	3.517448239677502e-8	2.481894884702848e-12	1.6459338841571157e-7
19.19	1.269630976618519e-7	3.4507685357355375e-8	2.434846000156296e-12	1.6147321786520744e-7
19.2	1.2452684333103247e-7	3.384552840429868e-8	2.3881245179145978e-12	1.5837475985984907e-7
19.21	1.2210770175837337e-7	3.318802257968063e-8	2.3417312171014073e-12	1.552980660692711e-7
19.22	1.197057120477212e-7	3.253517851165427e-8	2.2956668476341898e-12	1.522431862262231e-7
19.23	1.1732091166068417e-7	3.188700638202374e-8	2.2499321279362386e-12	1.4921016797483584e-7
19.24	1.1495333628645173e-7	3.1243515890862025e-8	2.2045277424401335e-12	1.461990567050562e-7
19.25	1.1260301969952274e-7	3.060471621784266e-8	2.1594543388593022e-12	1.4320989537170425e-7
19.26	1.1026999360402922e-7	2.9970615979927775e-8	2.1147125252025347e-12	1.4024272429648218e-7
19.27	1.0795428746312046e-7	2.9341223184996124e-8	2.0703028665019723e-12	1.3729758095098308e-7
19.28	1.0565592831170089e-7	2.871654518094629e-8	2.0262258812218773e-12	1.343744997185284e-7
19.29	1.0337494055058311e-7	2.8096588599749243e-8	1.982482037310988e-12	1.3147351163236965e-7
19.3	1.0111134571982184e-7	2.74813592958417e-8	1.939071747855601e-12	1.285946440874114e-7
19.31	9.886516224872879e-8	2.687086227818221e-8	1.895995366285468e-12	1.2573792052227727e-7
19.32	9.663640517965691e-8	2.62651016351775e-8	1.8532531810766374e-12	1.2290336006801548e-7
19.33	9.442508586227328e-8	2.5664080451588e-8	1.810845409888351e-12	1.200909771592712e-7
19.34	9.223121161449604e-8	2.506780071637285e-8	1.768772193060628e-12	1.1730078110306194e-7
19.35	9.005478534574414e-8	2.44762632202919e-8	1.7270335863891096e-12	1.1453277559962242e-7
19.36	8.789580513742501e-8	2.3889467441885038e-8	1.685629553079816e-12	1.1178695820886313e-7
19.37	8.57542637748104e-8	2.3307411420239373e-8	1.6445599547716598e-12	1.0906331975500455e-7
19.38	8.363014822350057e-8	2.2730091612695887e-8	1.6038245414962914e-12	1.0636184366073796e-7
19.39	8.152343904252083e-8	2.215750273533311e-8	1.5634229404227043e-12	1.0368250520079436e-7
19.4	7.94341097247872e-8	2.1589637583710293e-8	1.5233546432089573e-12	1.0102527066314071e-7
19.41	7.736212595401481e-8	2.1026486830900303e-8	1.483618991751473e-12	9.839009640390687e-8
19.42	7.530744476524471e-8	2.0468038799326636e-8	1.4442151620859615e-12	9.577692777973344e-8
19.43	7.327001359377116e-8	1.9914279202268535e-8	1.405142146148145e-12	9.318569793818584e-8
19.44	7.124976919442302e-8	1.936519085012909e-8	1.3663987310481766e-12	9.061632644328317e-8
19.45	6.92466364096674e-8	1.8820753315614532e-8	1.3279834754458424e-12	8.806871770875738e-8
19.46	6.726052676070646e-8	1.828094255080405e-8	1.289894682531195e-12	8.554275920619303e-8
19.47	6.529133683050804e-8	1.7745730447668853e-8	1.252130369014983e-12	8.30383194085459e-8
19.48	6.333894640113124e-8	1.7215084331810184e-8	1.2146882294070433e-12	8.055524542117084e-8
19.49	6.140321629959943e-8	1.6688966376982658e-8	1.1775655947053458e-12	7.80933602421768e-8
19.5	5.948398589629087e-8	1.6167332925174227e-8	1.1407593844211563e-12	7.565245958084951e-8
19.51	5.758107018691737e-8	1.5650133693508355e-8	1.1042660506184258e-12	7.323230814647634e-8
19.52	5.5694256372642574e-8	1.5137310844743938e-8	1.0680815123287067e-12	7.083263529889884e-8
19.53	5.3823299831768094e-8	1.4628797892407698e-8	1.0322010782978092e-12	6.845312992525409e-8
19.54	5.196791934905667e-8	1.4124518404157459e-8	9.966193554957245e-13	6.609343437256962e-8
19.55	5.0127791433030685e-8	1.3624384457263453e-8	9.613301401361184e-13	6.375313722043427e-8
19.56	4.830254350457682e-8	1.3128294787318545e-8	9.263262870501931e-13	6.143176461818243e-8
19.57	4.649174567753293e-8	1.2636132554259006e-8	8.915995520581694e-13	5.9128769831343993e-8
19.58	4.4694900767722915e-8	1.2147762626889782e-8	8.571404003666725e-13	5.6843520535013063e-8
19.59	4.291143205214745e-8	1.1663028255917858e-8	8.229377718195304e-13	5.457528324583713e-8
19.6	4.1140668141856027e-8	1.1181746962504241e-8	7.889787907959475e-13	5.2323204083151064e-8
19.61	3.938182411068591e-8	1.0703705409186674e-8	7.552484043052269e-13	5.008628476827689e-8
19.62	3.763397770775314e-8	1.02286529346005e-8	7.217289257997251e-13	4.7863352371279445e-8
19.63	3.589603902755572e-8	9.756293310023931e-9	6.883994535205756e-13	4.565302073703317e-8
19.64	3.416671134338378e-8	9.286274094171895e-9	6.552351193769645e-13	4.345364067267506e-8
19.65	3.244443980599504e-8	8.818172689853398e-9	6.222061051104514e-13	4.126323470195355e-8
19.66	3.072734316624591e-8	8.3514777866584e-9	5.892763328997092e-13	3.9079410229237205e-8
19.67	2.9013121245374108e-8	7.885564212025294e-9	5.564016908637104e-13	3.689924185909026e-8
19.68	2.7298926919576434e-8	7.419658137541081e-9	5.23527578034679e-13	3.471910858469555e-8
19.69	2.5581184734987993e-8	6.9527877797564424e-9	4.905854258308609e-13	3.2534463100170266e-8
19.7	2.3855326647843725e-8	6.4837115762028784e-9	4.574876301901736e-13	3.033949571167679e-8
19.71	2.2115394130667008e-8	6.010810040626959e-9	4.241199209265508e-13	2.8126628291214892e-8
19.72	2.035341485330017e-8	5.53191634923726e-9	3.9032940797544804e-13	2.5885721531945404e-8
19.73	1.8558377573408874e-8	5.0440377230856886e-9	3.559049222661019e-13	2.360277120141683e-8
19.74	1.671443983247418e-8	4.542868292325607e-9	3.205426436533842e-13	2.1257628667443438e-8
19.75	1.4797534462471903e-8	4.021866768370679e-9	2.8378102190043173e-13	1.881968501186448e-8
19.76	1.2768207767625324e-8	3.4703099115936367e-9	2.4486343027772663e-13	1.623876254264924e-8
19.77	1.0553909735820425e-8	2.86847913417796e-9	2.023985345309834e-13	1.3422591268532916e-8
19.78	7.992179482230604e-9	2.1722186995378494e-9	1.5327072671673942e-13	1.016455145249517e-8
19.79	4.5092406765120384e-9	1.2255801987447823e-9	8.647636066811494e-14	5.734907351617489e-9
19.8	0.0	3.702608450205961e-39	0.0	3.702608450205961e-39

